Tree-level UV completions for $N_R$SMEFT $d=6$ and $d=7$ operators

We study ultra-violet completions for operators in standard model effective field theory extended with right-handed neutrinos ($N_R$SMEFT). Using a diagrammatic method, we generate systematically lists of possible tree-level completions involving scalars, fermions or vectors for all operators at $d=6$ and $d=7$, which contain at least one right-handed neutrino. We compare our lists of possible UV models to the ones found for pure SMEFT. We also discuss how the observation of LNV processes via $N_R$SMEFT operators at the LHC can be related to Majorana neutrino masses of the standard model neutrinos.

==> anc/Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37231,       1026]
NotebookOptionsPosition[     36206,       1003]
NotebookOutlinePosition[     36575,       1019]
CellTagsIndexPosition[     36532,       1016]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}], " ", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.895731476240563*^9, 3.8957314824626093`*^9}, {
  3.895803279568406*^9, 3.895803281758362*^9}, {3.895809688657042*^9, 
  3.895809690475843*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aca544d6-5bee-4c9d-893c-e079fa7cd2d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<Matchete_NrSMEFT.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.895731464709201*^9, 3.8957314683651037`*^9}, {
  3.8958097096995077`*^9, 3.895809711952997*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"cca392f2-7f8f-4837-8a31-d7e6eb013455"],

Cell[BoxData[
 TemplateBox[{TemplateBox[{7}, "Spacer1"],StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 
          55.641}, {352.10900000000004`, 55.641}, {342.953, 
          21.901999999999994`}, {325.09, 21.901999999999994`}, {330.402, 
          42.276999999999994`}, {317.484, 42.276999999999994`}, {311.801, 
          21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 
          76.383}, {579.16, 20.5}, {579.0740000000001, 16.801000000000002`}, {
          594.875, 18.64800000000001}, {597.453, 20.5}, {600.195, 
          21.851999999999997`}, {601.328, 25.914}, {603.4689999999999, 
          26.016000000000005`}, {608.6840000000001, 25.617000000000004`}, {
          613.9730000000001, 25.311999999999998`}, {619.348, 
          25.077999999999996`}, {597.5980000000001, 76.191}, {591.02, 
          76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999, 
          76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, 
       FaceForm[
        RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]], 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False],TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.1.4", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.1.4", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.895809716104349*^9},ExpressionUUID->"629ad8f0-eec3-4f1b-905e-\
5346131bcc79"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"","https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"",
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.895809716197233*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"400bffa7-809a-4372-81b0-495335bd8f61"],

Cell[BoxData["\<\"-----------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.8958097169338913`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"2e3b4c3f-0a84-479c-8aae-ec4f4a126171"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8958097169373913`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"df8a68ec-c145-4f04-a91f-ef21dad8cc2e"],

Cell[BoxData[
 StyleBox["\<\"NrSMEFT one particle extensions:\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.895809716939104*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"016bfd79-93bd-42c1-a82b-7d18239bc7b3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Scalars:\"\>", 
     ButtonBox[
      StyleBox["\<\"\[ScriptCapitalS]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`S0example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`S1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[CurlyPhi]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Phiexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[CapitalXi]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Xiexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalXi]\\), \\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Xi1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Om1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Om2example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Pi1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(2\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Pi2example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[Zeta]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Zetaexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], "", "", ""},
    {"\<\"Fermions:\"\>", 
     ButtonBox[
      StyleBox["\<\"\[ScriptCapitalN]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Nexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"E\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Eexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`D1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(3\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`D3example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[CapitalSigma]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Sigexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Sig1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"U\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Uexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"D\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Dexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Q1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Q5example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Q7example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`T1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontSlant->Italic,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`T2example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"]},
    {"\<\"Vectors:\"\>", 
     ButtonBox[
      StyleBox["\<\"\[ScriptCapitalB]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Bexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`B1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[ScriptCapitalW]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Wexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalW]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`W1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`L1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \
\\(3\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`L3example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`U1example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \
\\(2\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`U2example], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \
\\(1\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Q1Vexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \
\\(5\\)]\\)\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Q5Vexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"\[ScriptCapitalX]\"\>",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FrontFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       BackFaceColor->RGBColor[0, 0, 
         Rational[2, 3]],
       GraphicsColor->RGBColor[0, 0, 
         Rational[2, 3]],
       FontFamily->"Times",
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]],
      Appearance->"FramedPalette",
      ButtonFunction:>CellPrint[
        Cell[
         BoxData[$CellContext`Xexample], "Input", Background -> 
         Lighter[Blue, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], "", ""}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.895809716959113*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"848e1406-b44e-404b-95d7-4d09c14066c7"]
}, Open  ]]
},
WindowSize->{928, 1028},
WindowMargins->{{413, Automatic}, {-262, Automatic}},
Magnification:>1.15 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 377, 7, 36, "Input",ExpressionUUID->"aca544d6-5bee-4c9d-893c-e079fa7cd2d3"],
Cell[938, 29, 285, 5, 36, "Input",ExpressionUUID->"cca392f2-7f8f-4837-8a31-d7e6eb013455"],
Cell[1226, 36, 8128, 128, 56, InheritFromParent,ExpressionUUID->"629ad8f0-eec3-4f1b-905e-5346131bcc79"],
Cell[CellGroupData[{
Cell[9379, 168, 1125, 24, 106, "Print",ExpressionUUID->"400bffa7-809a-4372-81b0-495335bd8f61"],
Cell[10507, 194, 243, 5, 30, "Print",ExpressionUUID->"2e3b4c3f-0a84-479c-8aae-ec4f4a126171"],
Cell[10753, 201, 182, 4, 30, "Print",ExpressionUUID->"df8a68ec-c145-4f04-a91f-ef21dad8cc2e"],
Cell[10938, 207, 267, 7, 30, "Print",ExpressionUUID->"016bfd79-93bd-42c1-a82b-7d18239bc7b3"],
Cell[11208, 216, 24982, 784, 102, "Print",ExpressionUUID->"848e1406-b44e-404b-95d7-4d09c14066c7"]
}, Open  ]]
}
]
*)



==> anc/Matchete_NrSMEFT.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
<<Matchete`;


(* ::Input::Initialization:: *)
S0example = "(* -- NrSMEFT + heavy scalar \[ScriptCapitalS] \[Congruent](1,1,0) -- *)
\[IndentingNewLine]ResetAll[];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[S0,Scalar,Mass\[Rule]{Heavy,MS}];
\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[yS1];\[IndentingNewLine]DefineCoupling[yS2];\[IndentingNewLine]DefineCoupling[\[Mu]1];
DefineCoupling[\[Mu]2];\[IndentingNewLine]DefineCoupling[\[Mu]3];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3];\[IndentingNewLine]DefineCoupling[\[Lambda]4];\[IndentingNewLine]DefineCoupling[\[Lambda]5];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[S0];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas = yS1[]  Bar[CConj[NR[]]]**NR[] S0[] + yS2[]  Bar[CConj[NR[]]]**NR[] Bar[S0[]]; \[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[]Bar[S0[]] Bar[S0[]] S0[] S0[] + \[Lambda]2[]Bar[H[i]] Bar[S0[]] H[i] S0[];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = \[Lambda]3[]S0[] S0[] S0[] S0[]+\[Lambda]4[]Bar[S0[]] S0[] S0[] S0[] + \[Lambda]5[]Bar[H[i]] S0[] H[i] S0[] + \[Mu]1[] S0[] S0[] S0[]+ \[Mu]2[] Bar[H[i]]H[i]S0[] + \[Mu]3[] Bar[S0[]] S0[] S0[];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//NiceForm
";

buttonS0=Button[Style["\[ScriptCapitalS]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[S0example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
S1example = "(* -- NrSMEFT + heavy scalar \!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(1\)]\) \[Congruent](1,1,1) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[S1,Scalar,Charges\[Rule]{U1Y[1]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[yeS, Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[YlS,Indices\[Rule]{Flavor,Flavor}];
DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[S1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=yeS[p]  Bar[CConj[e[p]]]**NR[]  S1[] + YlS[p1,p2] Bar[l[i,p1]]**CConj[l[j,p2]] \[Epsilon]SU2L[i,j] Bar[S1[]];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[]/2 Bar[S1[]]S1[]Bar[S1[]]S1[]+\[Lambda]2[] Bar[S1[]]S1[]Bar[H[i]]H[i];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
	(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
	EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonS1=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[S1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Phiexample = "(* -- NrSMEFT + heavy scalar \[CurlyPhi] \[Congruent] (1,2,1/2) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[CurlyPhi],Scalar,Indices\[Rule]{SU2L[fund]},Charges\[Rule]{U1Y[1/2]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[yLN\[CurlyPhi], Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[Yu\[CurlyPhi],Indices\[Rule]{Flavor,Flavor}];
DefineCoupling[Yd\[CurlyPhi],Indices\[Rule]{Flavor,Flavor}];
DefineCoupling[Ye\[CurlyPhi],Indices\[Rule]{Flavor,Flavor}];
DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]4];\[IndentingNewLine]DefineCoupling[\[Lambda]5];\[IndentingNewLine]DefineCoupling[\[Lambda]6];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CurlyPhi]];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=yLN\[CurlyPhi][p]  Bar[l[i,p]]**NR[]  \[Epsilon]SU2L[i,j] Bar[\[CurlyPhi][j]] + Ye\[CurlyPhi][p,r] Bar[l[i,p]]**e[r] \[CurlyPhi][i]+Yd\[CurlyPhi][p,r] Bar[q[a,i,p]]**d[a,r] \[CurlyPhi][i]+Yu\[CurlyPhi][p,r] Bar[q[a,i,p]]**u[a,r] \[Epsilon]SU2L[i,j] Bar[\[CurlyPhi][j]];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[]/2 Bar[\[CurlyPhi][i]]\[CurlyPhi][i]Bar[\[CurlyPhi][j]]\[CurlyPhi][j]+\[Lambda]2[] Bar[\[CurlyPhi][i]]\[CurlyPhi][i]Bar[H[j]]H[j]+\[Lambda]3[]Bar[H[i]]\[Tau]SU2L[J,i,j]H[j]\[Tau]SU2L[J,m,n]Bar[\[CurlyPhi][m]]\[CurlyPhi][n];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = \[Lambda]4[] Bar[\[CurlyPhi][i]] Bar[\[CurlyPhi][j]] H[i] H[j] + \[Lambda]5[] Bar[\[CurlyPhi][i]] Bar[H[j]] H[i] H[j]+ \[Lambda]6[] Bar[\[CurlyPhi][i]] Bar[\[CurlyPhi][j]] \[CurlyPhi][i] H[j];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];

(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonPhi=Button[Style["\[CurlyPhi]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Phiexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Xiexample = "(* -- NrSMEFT + heavy scalar \[CapitalXi] \[Congruent] (1,3,0) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[CapitalXi],Scalar,Indices\[Rule]{SU2L[adj]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]4,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]5];\[IndentingNewLine]DefineCoupling[\[Lambda]6];\[IndentingNewLine]DefineCoupling[\[Lambda]7];\[IndentingNewLine]DefineCoupling[\[Mu]1];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalXi]];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=0;\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[\[CapitalXi][i]]\[CapitalXi][i]Bar[\[CapitalXi][j]]\[CapitalXi][j]+\[Lambda]2[] Bar[\[CapitalXi][i]]\[CapitalXi][i]Bar[H[j]]H[j]+ \[Lambda]3[] Bar[H[i]]\[Tau]SU2L[J1,i,j]H[j]fSU2L[J1,J2,J3]Bar[\[CapitalXi][J2]]\[CapitalXi][J3]+ \[Lambda]4[] Bar[\[CapitalXi][I1]]fSU2L[I1,J2,XX]\[CapitalXi][I2]fSU2L[I2,J3,XX]Bar[\[CapitalXi][J2]]\[CapitalXi][J3];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = \[Lambda]5[] Bar[\[CapitalXi][I1]]\[CapitalXi][I1]\[CapitalXi][I2]\[Tau]SU2L[I2,i1,i2]\[Tau]SU2L[I3,i2,i1]\[CapitalXi][I3] + \[Lambda]6[] \[CapitalXi][I1]\[Tau]SU2L[I1,i1,i2]\[Tau]SU2L[I2,i2,i1]\[CapitalXi][I2]\[CapitalXi][I3]\[Tau]SU2L[I3,j1,j2]\[Tau]SU2L[I4,j2,j1]\[CapitalXi][I4] + \[Lambda]7[] Bar[H[i1]]H[i2]\[Tau]SU2L[J,i1,i2]fSU2L[J,I1,I2]\[CapitalXi][I1]\[CapitalXi][I2] + \[Mu]1[] Bar[H[i1]]H[i2] \[Tau]SU2L[J,i1,i2]\[CapitalXi][J];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonXi=Button[Style["\[CapitalXi]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Xiexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Xi1example = "(* -- NrSMEFT + heavy scalar \!\(\*SubscriptBox[\(\[CapitalXi]\), \(1\)]\) \[Congruent] (1,3,1) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[CapitalXi]1,Scalar,Indices\[Rule]{SU2L[adj]},Charges\[Rule]{U1Y[1]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yll,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]4,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Mu]1];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalXi]1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yll[p1,p2] Bar[l[i1,p1]]**CConj[l[i2,p2]]Bar[ \[CapitalXi]1[J] ]\[Epsilon]SU2L[i2,j1] \[Tau]SU2L[J,i1,j1];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[\[CapitalXi]1[i]]\[CapitalXi]1[i]Bar[\[CapitalXi]1[j]]\[CapitalXi]1[j]+\[Lambda]2[] Bar[\[CapitalXi]1[i]]\[CapitalXi]1[i]Bar[H[j]]H[j]+ \[Lambda]3[] Bar[H[i]]\[Tau]SU2L[J1,i,j]H[j]fSU2L[J1,J2,J3]Bar[\[CapitalXi]1[J2]]\[CapitalXi]1[J3]+ \[Lambda]4[] Bar[\[CapitalXi]1[I1]]fSU2L[I1,J2,XX]\[CapitalXi]1[I2]fSU2L[I2,J3,XX]Bar[\[CapitalXi]1[J2]]\[CapitalXi]1[J3];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = \[Mu]1[] Bar[H[i1]]Bar[H[i2]] \[Epsilon]SU2L[i2,j1]\[Tau]SU2L[J,i1,j1]\[CapitalXi]1[J];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonXi1=Button[Style["\!\(\*SubscriptBox[\(\[CapitalXi]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Xi1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Om1example = "(* -- NrSMEFT + heavy scalar \!\(\*FormBox[\(\*SubscriptBox[\(\[Omega]\), \(1\)] \[Congruent] \((3, 1, \(-1\)/3)\)\),
TraditionalForm]\) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[w1,Scalar,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[-1/3]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yue,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[Yud,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[Yql,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[Yqq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[YdN,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[w1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yue[p1,p2] Bar[u[a,p1]]**CConj[e[p2]] w1[a] + Yud[p1,p2] Bar[u[a1,p1]]**CConj[d[a2,p2]] Bar[w1[a3]] \[Epsilon]SU3c[a1,a2,a3] + YdN[p1] Bar[d[a,p1]]**CConj[NR[]] w1[a] + Yql[p1,p2] Bar[q[a,i,p1]]**CConj[l[j,p2]]\[Epsilon]SU2L[i,j] w1[a] + Yqq[p1,p2] Bar[q[a1,i,p1]]**CConj[q[a2,j,p2]]\[Epsilon]SU2L[i,j] Bar[w1[a3]] \[Epsilon]SU3c[a1,a2,a3];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[w1[a]]w1[a]Bar[w1[b]]w1[b]+\[Lambda]2[] Bar[w1[a]]w1[a]Bar[H[b]]H[b];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonOm1=Button[Style["\!\(\*SubscriptBox[\(\[Omega]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Om1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Om2example = "(* -- NrSMEFT + heavy scalar \!\(\*FormBox[\(\*SubscriptBox[\(\[Omega]\), \(2\)] \[Congruent] \((3, 1, 2/3)\)\),
TraditionalForm]\) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[w2,Scalar,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[2/3]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Ydd,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[YuN,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];
\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[w2];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YuN[p1] Bar[u[a,p1]]**CConj[NR[]] w2[a] + Ydd[p1,p2] Bar[d[a1,p1]]**CConj[d[a2,p2]] Bar[w2[a3]] \[Epsilon]SU3c[a1,a2,a3];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[w2[a]]w2[a]Bar[w2[b]]w2[b]+\[Lambda]2[] Bar[w2[a]]w2[a]Bar[H[b]]H[b];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonOm2=Button[Style["\!\(\*SubscriptBox[\(\[Omega]\), \(2\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Om2example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Pi1example = "(* -- NrSMEFT + heavy scalar \!\(\*FormBox[\(TraditionalForm\`\*SubscriptBox[\(\[CapitalPi]\), \(1\)] \[Congruent] \((3, 2, 1/6)\)\),
TraditionalForm]\) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[CapitalPi]1,Scalar,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[1/6]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yld,Indices\[Rule]{Flavor,Flavor}];
DefineCoupling[Yqn,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]4,SelfConjugate\[Rule]True];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalPi]1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yld[p1,p2] Bar[l[i,p1]]**d[a,p2]Bar[\[CapitalPi]1[a,j]]\[Epsilon]SU2L[i,j] +\[IndentingNewLine]Yqn[p1] Bar[q[a,i,p1]]**NR[] \[CapitalPi]1[a,i];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[\[CapitalPi]1[a,i]]\[CapitalPi]1[a,i]Bar[\[CapitalPi]1[b,j]]\[CapitalPi]1[b,j]+\[Lambda]2[] Bar[\[CapitalPi]1[a,i]]\[CapitalPi]1[a,i]Bar[H[j]]H[j] + \[Lambda]3[] Bar[\[CapitalPi]1[a1,i]]\[CapitalPi]1[a2,i]Bar[\[CapitalPi]1[b1,j]]\[CapitalPi]1[b2,j] \[Lambda]SU3c[c1,a1,a2] \[Lambda]SU3c[c1,b1,b2] + \[Lambda]4[]  Bar[H[i1]]\[Tau]SU2L[J,i1,i2]H[i2]\[Tau]SU2L[J,j1,j2]Bar[\[CapitalPi]1[a,j1]]\[CapitalPi]1[a,j2];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonPi1=Button[Style["\!\(\*SubscriptBox[\(\[CapitalPi]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Pi1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Pi2example = "(* -- NrSMEFT + heavy scalar \!\(\*FormBox[\(TraditionalForm\`\*SubscriptBox[\(\[CapitalPi]\), \(2\)] \[Congruent] \((3, 2, 7/6)\)\),
TraditionalForm]\) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[CapitalPi]2,Scalar,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[7/6]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yqe,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[Yul,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalPi]2];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yqe[p1,p2] Bar[q[a,i,p1]]**e[p2]\[CapitalPi]2[a,i] + Yul[p1,p2] Bar[l[i,p1]]**u[a,p2]Bar[\[CapitalPi]2[a,j]]\[Epsilon]SU2L[i,j];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[\[CapitalPi]2[a,i]]\[CapitalPi]2[a,i]Bar[\[CapitalPi]2[b,j]]\[CapitalPi]2[b,j]+\[Lambda]2[] Bar[\[CapitalPi]2[a,i]]\[CapitalPi]2[a,i]Bar[H[j]]H[j] +  \[Lambda]3[]  Bar[H[i1]]\[Tau]SU2L[J,i1,i2]H[i2]\[Tau]SU2L[J,j1,j2]Bar[\[CapitalPi]2[a,j1]]\[CapitalPi]2[a,j2];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonPi2=Button[Style["\!\(\*SubscriptBox[\(\[CapitalPi]\), \(2\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Pi2example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Zetaexample = "(* -- NrSMEFT + heavy scalar \!\(\*FormBox[\(\[Zeta] \[Congruent] \((3, 3, \(-1\)/3)\)\),
TraditionalForm]\) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[\[Zeta],Scalar,Indices\[Rule]{SU3c[fund],SU2L[adj]},Charges\[Rule]{U1Y[-1/3]},Mass\[Rule]{Heavy,MS}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yql,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[Yqq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[\[Lambda]1,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]2,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]3,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]4,SelfConjugate\[Rule]True];\[IndentingNewLine]DefineCoupling[\[Lambda]5,SelfConjugate\[Rule]True];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[Zeta]];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yql[p1,p2] Bar[q[a,i1,p1]]**CConj[l[i2,p2]]\[Epsilon]SU2L[i2,j]\[Tau]SU2L[J,i1,j]\[Zeta][a,J]+  Yqq[p1,p2] Bar[q[a1,i1,p1]]**CConj[q[a2,i2,p2]]Bar[\[Zeta][a3,J]]\[Epsilon]SU2L[i2,j]\[Tau]SU2L[J,i1,j]\[Epsilon]SU3c[a1,a2,a3];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = \[Lambda]1[] Bar[\[Zeta][a,i]]\[Zeta][a,i]Bar[\[Zeta][b,j]]\[Zeta][b,j]+\[Lambda]2[] Bar[\[Zeta][a,i]]\[Zeta][a,i]Bar[H[j]]H[j] + \[Lambda]3[] Bar[\[Zeta][a1,i]]\[Zeta][a2,i]Bar[\[Zeta][b1,j]]\[Zeta][b2,j] \[Lambda]SU3c[c1,a1,a2] \[Lambda]SU3c[c1,b1,b2] + \[IndentingNewLine]\[Lambda]4[] Bar[\[Zeta][a1,i1]]\[Zeta][a2,i2]Bar[\[Zeta][b1,j1]]\[Zeta][b2,j2] \[Lambda]SU3c[c1,a1,a2] \[Lambda]SU3c[c1,b1,b2] fSU2L[i1,i2,XX]fSU2L[j1,j2,XX] +\[Lambda]5[]  Bar[H[i1]]\[Tau]SU2L[J,i1,i2]H[i2]fSU2L[J,j1,j2]Bar[\[Zeta][a,j1]]\[Zeta][a,j2];\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonZeta=Button[Style["\[Zeta]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Zetaexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Nexample = "(* -- NrSMEFT + heavy fermion \[ScriptCapitalN] \[Congruent] (1,1,0) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[fN,Fermion,Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YlhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[YlhL,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[fN];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YlhL[p] Bar[l[i,p]]**PR**CConj[fN[]]Bar[H[j]]\[Epsilon]SU2L[i,j] + YlhR[p] Bar[l[i,p]]**PL**CConj[fN[]]Bar[H[j]]\[Epsilon]SU2L[i,j];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonN=Button[Style["\[ScriptCapitalN]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Nexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Eexample = "(* -- NrSMEFT + heavy fermion E \[Congruent] (1,1,-1) -- *)\[IndentingNewLine]
ResetAll[];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[fE,Fermion,Charges\[Rule]{U1Y[-1]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YlhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[fE];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YlhR[p] Bar[l[i,p]]**PR**fE[] H[i];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonE=Button[Style["E",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Eexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
D1example = "(* -- NrSMEFT + heavy fermion \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\) \[Congruent] (1,2,-1/2) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine]	(* New field *)\[IndentingNewLine]DefineField[\[CapitalDelta]1,Fermion,Indices\[Rule]{SU2L[fund]},Charges\[Rule]{U1Y[-1/2]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YehL,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[YhN];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalDelta]1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YehL[p] Bar[\[CapitalDelta]1[i]]**PR**e[p] H[i] + YhN[] Bar[\[CapitalDelta]1[i]]**PL**CConj[NR[]] Bar[H[j]]\[Epsilon]SU2L[i,j];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//NiceForm
";

buttonD1=Button[Style["\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[D1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
D3example = "(* -- NrSMEFT + heavy fermion \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\) \[Congruent] (1,2,-3/2) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[\[CapitalDelta]3,Fermion,Indices\[Rule]{SU2L[fund]},Charges\[Rule]{U1Y[-3/2]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YehL,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalDelta]3];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YehL[p] Bar[\[CapitalDelta]3[i]]**PR**e[p] Bar[H[j]] \[Epsilon]SU2L[i,j];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonD3=Button[Style["\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[D3example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Sigexample = "(* -- NrSMEFT + heavy fermion \[CapitalSigma] \[Congruent] (1,3,0) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[\[CapitalSigma],Fermion,Indices\[Rule]{SU2L[adj]},Charges\[Rule]{},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YlhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[YlhL,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalSigma]];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YlhL[p] Bar[l[i1,p]]**PR**CConj[\[CapitalSigma][J]]Bar[H[i2]]\[Epsilon]SU2L[i2,i3]\[Tau]SU2L[J,i1,i3] + YlhR[p] Bar[l[i1,p]]**PL**CConj[\[CapitalSigma][J]]Bar[H[i2]]\[Epsilon]SU2L[i2,i3]\[Tau]SU2L[J,i1,i3];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonSig=Button[Style["\[CapitalSigma]",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Sigexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Sig1example = "(* -- NrSMEFT + heavy fermion \!\(\*FormBox[\(\*SubscriptBox[\(\[CapitalSigma]\), \(1\)] \[Congruent] \((1, 3, \(-1\))\)\),
TraditionalForm]\) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[\[CapitalSigma]1,Fermion,Indices\[Rule]{SU2L[adj]},Charges\[Rule]{U1Y[-1]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YlhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[\[CapitalSigma]1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YlhR[p] Bar[l[i1,p]]**PR**\[CapitalSigma]1[J] H[i2]\[Tau]SU2L[J,i1,i2];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonSig1=Button[Style["\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(1\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Sig1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Uexample = "(* -- NrSMEFT + heavy fermion U \[Congruent] (3,1,2/3) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[U,Fermion,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[2/3]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YqhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[U];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YqhR[p] Bar[q[a,i,p]]**PR**U[a] \[Epsilon]SU2L[i,j] Bar[H[j]];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonU=Button[Style["U",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Uexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Dexample = "(* -- NrSMEFT + heavy fermion D \[Congruent] (3,1,-1/3) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[fD,Fermion,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[-1/3]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[YqhR,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[fD];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=YqhR[p] Bar[q[a,i,p]]**PR**fD[a] H[i];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonD=Button[Style["D",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Dexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Q1example = "(* -- NrSMEFT + heavy fermion \!\(\*SubscriptBox[\(Q\), \(1\)]\) \[Congruent] (3,2,1/6) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[Q1,Fermion,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[1/6]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yuh,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[Ydh,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[Q1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Ydh[p] Bar[Q1[a,i]]**PR**d[a,p] H[i]+Yuh[p] Bar[Q1[a,i]]**PR**u[a,p] \[Epsilon]SU2L[i,j] Bar[H[j]];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonQ1=Button[Style["\!\(\*SubscriptBox[\(Q\), \(1\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Q1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Q5example = "(* -- NrSMEFT + heavy fermion \!\(\*SubscriptBox[\(Q\), \(5\)]\) \[Congruent] (3,2,-5/6) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[Q5,Fermion,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[-5/6]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Ydh,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[Q5];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Ydh[p] Bar[Q5[a,i]]**PR**d[a,p] Bar[H[j]] \[Epsilon]SU2L[i,j];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonQ5=Button[Style["\!\(\*SubscriptBox[\(Q\), \(5\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Q5example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Q7example = "(* -- NrSMEFT + heavy fermion \!\(\*SubscriptBox[\(Q\), \(7\)]\) \[Congruent] (3,2,7/6) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[Q7,Fermion,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[7/6]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yuh,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[Q7];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yuh[p] Bar[Q7[a,i]]**PR**u[a,p] H[i];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonQ7=Button[Style["\!\(\*SubscriptBox[\(Q\), \(7\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Q7example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
T1example = "(* -- NrSMEFT + heavy fermion \!\(\*FormBox[\(\*SubscriptBox[\(T\), \(1\)] \[Congruent] \((3, 3, \(-1\)/3)\)\),
TraditionalForm]\) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[T1,Fermion,Indices\[Rule]{SU3c[fund],SU2L[adj]},Charges\[Rule]{U1Y[-1/3]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yqh,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[T1];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yqh[p] Bar[q[a,i1,p]]**PR**T1[a,J] H[i2] \[Tau]SU2L[J,i1,i2];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonT1=Button[Style["\!\(\*SubscriptBox[\(T\), \(1\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[T1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
T2example = "(* -- NrSMEFT + heavy fermion \!\(\*FormBox[\(\*SubscriptBox[\(T\), \(2\)] \[Congruent] \((3, 3, 2/3)\)\),
TraditionalForm]\) -- *)\[IndentingNewLine]
ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]
LNR=LoadModel[\"SM+NR\"];
\[IndentingNewLine](* New field *)\[IndentingNewLine]DefineField[T2,Fermion,Indices\[Rule]{SU3c[fund],SU2L[adj]},Charges\[Rule]{U1Y[2/3]},Mass\[Rule]{Heavy,MF}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[Yqh,Indices\[Rule]{Flavor}];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[T2];\[IndentingNewLine]\[IndentingNewLine](* Yukawas *)\[IndentingNewLine]Yukawas=Yqh[p] Bar[q[a,i1,p]]**PR**T2[a,J] Bar[H[i2]] \[Epsilon]SU2L[i2,i3]\[Tau]SU2L[J,i1,i3];\[IndentingNewLine]\[IndentingNewLine](* Part of the scalar potential self-conjugated *)\[IndentingNewLine]potNoHc = 0;\[IndentingNewLine]\[IndentingNewLine](* Complex part of the scalar potential *)\[IndentingNewLine]potHc = 0;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[Yukawas]- potNoHc - PlusHc[potHc];
\[IndentingNewLine](* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonT2=Button[Style["\!\(\*SubscriptBox[\(T\), \(2\)]\)",{Darker[Blue], Italic, Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[T2example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Bexample = "(* -- NrSMEFT + heavy vector \[ScriptCapitalB] \[Congruent](1,1,0) -- *)
\[IndentingNewLine]ResetAll[];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[VB,Vector,Indices\[Rule]{},Charges\[Rule]{},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gvl,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gve,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvd,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvu,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvn];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]DefineCoupling[gvhd];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[VB];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gvl[p1,p2]Bar[l[i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**l[i,p2] VB[mu]+ gve[p1,p2]Bar[e[p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**e[p2]VB[mu] + gvd[p1,p2]Bar[d[a,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**d[a,p2]VB[mu] + gvu[p1,p2]Bar[u[a,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**u[a,p2]VB[mu] + gvq[p1,p2]Bar[q[a,i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**q[a,i,p2]VB[mu] + gvn[]Bar[NR[]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**NR[]VB[mu];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] VB[mu]Bar[VB[mu]] + gvhd[]Bar[Field[H,Scalar,{Index[i,SU2L[fund]]},{Index[mu,Lorentz]}]] H[i] VB[mu];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonB=Button[Style["\[ScriptCapitalB]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Bexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
B1example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalB]\), \(1\)]\) \[Congruent](1,1,1) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[B1,Vector,Indices\[Rule]{},Charges\[Rule]{U1Y[1]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gud,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gne,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]DefineCoupling[gvhd];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[B1];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gud[p1,p2]Bar[u[a,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**d[a,p2]B1[mu] +  gne[p1]Bar[NR[]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**e[p1]B1[mu];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] B1[mu]Bar[B1[mu]] +gvhd[]Bar[ Field[H,Scalar,{Index[i1,SU2L[fund]]},{Index[mu,Lorentz]}]] Bar[H[i2]] B1[mu] \[Epsilon]SU2L[i1,i2] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonB1=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalB]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[B1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Wexample = "(* -- NrSMEFT + heavy vector \[ScriptCapitalW] \[Congruent](1,3,0) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[VW,Vector,Indices\[Rule]{SU2L[adj]},Charges\[Rule]{},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gvl,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]DefineCoupling[gvhd];
\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[VW];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gvl[p1,p2]Bar[l[i1,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**l[i2,p2]\[Tau]SU2L[J,i1,i2] VW[mu,J] + gvq[p1,p2]Bar[q[a,i1,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**q[a,i2,p2]\[Tau]SU2L[J,i1,i2] VW[mu,J];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] VW[mu,J]Bar[VW[mu,J]] + gvhd[]Bar[Field[H,Scalar,{Index[i1,SU2L[fund]]},{Index[mu,Lorentz]}]] H[i2] \[Tau]SU2L[J,i1,i2]VW[mu,J];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonW=Button[Style["\[ScriptCapitalW]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Wexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
W1example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalW]\), \(1\)]\) \[Congruent](1,3,1) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[W1,Vector,Indices\[Rule]{SU2L[adj]},Charges\[Rule]{U1Y[1]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]DefineCoupling[gvhd];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[W1];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = 0;\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] W1[mu,J]Bar[W1[mu,J]] +gvhd[]Bar[ Field[H,Scalar,{Index[i1,SU2L[fund]]},{Index[mu,Lorentz]}]] Bar[H[i2]] W1[mu,J] \[Epsilon]SU2L[i2,i3]\[Tau]SU2L[J,i1,i3] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonW1=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalW]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[W1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
L1example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(1\)]\) \[Congruent](1,2,-1/2) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

	(* New field *)\[IndentingNewLine]DefineField[L1,Vector,Indices\[Rule]{SU2L[fund]},Charges\[Rule]{U1Y[-1/2]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gln,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[gvh1];\[IndentingNewLine]DefineCoupling[gvh2];\[IndentingNewLine]DefineCoupling[gvh3];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[L1];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gln[p1]Bar[l[i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**NR[] L1[mu,i];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh1[]Bar[H[i]] H[i] L1[mu,j]Bar[L1[mu,j]] + \[IndentingNewLine]gvh2[]Bar[H[i1]] H[i2]\[Tau]SU2L[J,i1,i2]\[Tau]SU2L[J,j1,j2] Bar[L1[mu,j1]]L1[mu,j2] + \[IndentingNewLine]gvh3[] H[i1] H[i2] Bar[\[Epsilon]SU2L[i1,j1]] Bar[\[Epsilon]SU2L[i2,j2]] L1[mu,j1] L1[mu,j2];\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}])//GreensSimplify//NiceForm
";

buttonL1=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[L1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
L3example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(3\)]\) \[Congruent](1,2,-3/2) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)
\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[L3,Vector,Indices\[Rule]{SU2L[fund]},Charges\[Rule]{U1Y[-3/2]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gle,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[L3];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gle[p1,p2]Bar[l[i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[e[p2]] L3[mu,i];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] L3[mu,j]Bar[L3[mu,j]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonL3=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(3\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[L3example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
U1example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(1\)]\) \[Congruent](3,1,-1/3) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[VU1,Vector,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[-1/3]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gdn,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[VU1];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gdn[p]Bar[d[a,p]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**NR[] VU1[mu,a];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] VU1[mu,a]Bar[VU1[mu,a]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( DeleteCases[SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}], x_/; FreeQ[x, NR ] ] )//GreensSimplify//HcSimplify//NiceForm
";

buttonU1=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[U1example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
U2example = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(2\)]\) \[Congruent](3,1,2/3) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];

LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[VU2,Vector,Indices\[Rule]{SU3c[fund]},Charges\[Rule]{U1Y[2/3]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gql,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gde,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gun,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[VU2];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gql[p1,p2]Bar[q[a,i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**l[i,p2] VU2[mu,a] + \[IndentingNewLine]gde[p1,p2]Bar[d[a,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**e[p2] VU2[mu,a] + \[IndentingNewLine]gun[p1]Bar[u[a,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**NR[] VU2[mu,a];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] VU2[mu,a]Bar[VU2[mu,a]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonU2=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(2\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[U2example],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Q1Vexample = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(1\)]\) \[Congruent](3,2,1/6) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[Q1,Vector,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[1/6]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gul,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gdq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gqn,Indices\[Rule]{Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[Q1];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gul[p1,p2]Bar[l[i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[u[a,p2]] Q1[mu,a,i]  +\[IndentingNewLine]gqn[p1]Bar[q[a,i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[NR[]] Q1[mu,a,i]+\[IndentingNewLine]gdq[p1,p2]Bar[q[a1,i1,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[d[a2,p2]] Bar[Q1[mu,a3,i2]] \[Epsilon]SU3c[a1,a2,a3] \[Epsilon]SU2L[i1,i2];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] Q1[mu,j,a]Bar[Q1[mu,j,a]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonQ1V=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(1\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Q1Vexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Q5Vexample = "(* -- NrSMEFT + heavy vector \!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(5\)]\) \[Congruent](3,2,-5/6) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[Q5,Vector,Indices\[Rule]{SU3c[fund],SU2L[fund]},Charges\[Rule]{U1Y[-5/6]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[gdl,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[geq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[guq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[Q5];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = gdl[p1,p2]Bar[l[i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[d[a,p2]] Q5[mu,a,i] +\[IndentingNewLine]geq[p1,p2]Bar[q[a,i,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[e[p2]] Q5[mu,a,i] +\[IndentingNewLine]guq[p1,p2]Bar[q[a1,i1,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**CConj[u[a2,p2]] Bar[Q5[mu,a3,i2]] \[Epsilon]SU3c[a1,a2,a3] \[Epsilon]SU2L[i1,i2];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] Q5[mu,j,a]Bar[Q5[mu,j,a]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonQ5V=Button[Style["\!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(5\)]\)",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Q5Vexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Xexample = "(* -- NrSMEFT + heavy vector \[ScriptCapitalX] \[Congruent](3,3,2/3) -- *)
\[IndentingNewLine]ResetAll[];

(* Auxiliary matrix for contracting SU(2) indices *)\[IndentingNewLine]\[Tau]SU2L[Jadj_,ifund_,jfund_]:=2 CG[gen[SU2L[fund]],{Jadj,ifund,jfund}];\[IndentingNewLine]fSU2L[Iadj_,Jadj_,Kadj_]:=I CG[fStruct[SU2L],{Iadj,Jadj,Kadj}];\[IndentingNewLine]\[Epsilon]SU2L[ifund_,jfund_]:= CG[eps[SU2L],{ifund,jfund}];\[IndentingNewLine]\[IndentingNewLine](* Auxiliary matrix for contracting SU(3) indices *)\[IndentingNewLine]\[Epsilon]SU3c[ifund_,jfund_,kfund_]:= CG[eps[SU3c],{ifund,jfund,kfund}];\[IndentingNewLine]\[Lambda]SU3c[Jadj_,ifund_,jfund_]:=2 CG[gen[SU3c[fund]],{Jadj,ifund,jfund}];
\[IndentingNewLine]LNR=LoadModel[\"SM+NR\"];

(* New field *)\[IndentingNewLine]DefineField[X,Vector,Indices\[Rule]{SU3c[fund],SU2L[adj]},Charges\[Rule]{U1Y[2/3]},Mass\[Rule]{Heavy,MV}]; \[IndentingNewLine]\[IndentingNewLine](* New Coulings *)\[IndentingNewLine]DefineCoupling[glq,Indices\[Rule]{Flavor,Flavor}];\[IndentingNewLine]DefineCoupling[gvh];\[IndentingNewLine]\[IndentingNewLine](* Free Lagrangian *)\[IndentingNewLine]LUVFree=FreeLag[X];\[IndentingNewLine]\[IndentingNewLine](* FF-couplings *)\[IndentingNewLine]FFV = glq[p1,p2]Bar[q[a,i1,p1]]**DiracProduct[GammaM[Index[mu,Lorentz]],1]**l[i2,p2] X[mu,a,J] \[Tau]SU2L[J,i1,i2];\[IndentingNewLine]\[IndentingNewLine](* HH-couplings *)\[IndentingNewLine]HHV = gvh[]Bar[H[i]] H[i] X[mu,a,J]Bar[X[mu,a,J]] ;\[IndentingNewLine]\[IndentingNewLine](* UV lagrangian *)\[IndentingNewLine]LUV = LNR+LUVFree -PlusHc[FFV]-PlusHc[HHV];\[IndentingNewLine]
(* Matching at tree-level dim 6 *)\[IndentingNewLine]EFT=Match[LUV,LoopOrder\[Rule]0,EFTOrder\[Rule]6];
EFT-LNR//NiceForm\[IndentingNewLine]\[IndentingNewLine](* Select operators with NR and simplify h.c. *)\[IndentingNewLine]( Plus@@DeleteCases[List@@(SeriesEFT[EFT-LNR,EFTOrder\[Rule]{6}]), x_/; FreeQ[x, NR ] ])//GreensSimplify//HcSimplify//NiceForm
";

buttonX=Button[Style["\[ScriptCapitalX]",{Darker[Blue],Bold,FontFamily->"Times"}],CellPrint[Cell[BoxData[Xexample],"Input",Background->Lighter[Blue,0.9]]],Appearance->"FramedPalette"];


(* ::Input::Initialization:: *)
Print["-----------------------------------------------------------"];
Print[];

Print[ Style[ "NrSMEFT one particle extensions:", Bold] ];


(* ::Input::Initialization:: *)
Print[ Grid[ 
{
 { "Scalars:", buttonS0, buttonS1, buttonPhi, buttonXi, buttonXi1, buttonOm1, buttonOm2, buttonPi1, buttonPi2, buttonZeta },
{ "Fermions:", buttonN, buttonE, buttonD1, buttonD3, buttonSig, buttonSig1, buttonU, buttonD, buttonQ1, buttonQ5, buttonQ7, buttonT1, buttonT2 },
{ "Vectors:", buttonB, buttonB1, buttonW, buttonW1, buttonL1, buttonL3, buttonU1, buttonU2, buttonQ1V, buttonQ5V, buttonX }
} ] ];


==> anc/ReadMe.txt <==
The ancillary material includes the files:

1) SM+NR.m
2) Matchete_NrSMEFT.m
3) Example.nb
4) UVLagrangian.nb

The first 3 files are needed for the matching procedure of different UV-models into the NRSMEFT operators at d=6 and d=7. The MATCHETE mathematica package has to be previously installed.
https://gitlab.com/matchete/matchete 

File 1) should be place inside the Models folder inside Matchete's directory (in Ubuntu distributions this can be normally found in ./Mathematica/Applications/Matchete/ )

Files 2)-3) can be placed in your working directory. The Mathematica notebook Example nb includes 1-particle UV extensions including interactions with the singlet NR. The matching is done automatically for these particular models.

File 4) is a Mathematica notebook listing all renormalizable interactions of a UV theory where the particle content of the SM+NR has been extended by the list of new scalars, vector-like fermions and vectors presented in section 2 (Tables 1-3) of the paper. This notebook relies on the Sym2Int program. It needs to be previously installed too.
https://renatofonseca.net/sym2int


==> anc/SM+NR.m <==
(* ::Package:: *)

(* ::Title:: *)
(*SM + NR model file*)


(* ::Section:: *)
(*Lagrangian*)


MatcheteLagrangianParameters["SM+NR"] = 
{
	"SU3c", "gs", "G", "SU2L", "gL", "W", "U1Y", "gY", "B", "Flavor", 
	"q", "u", "d", "l", "e", "H",
	"Yd", "Yu", "Ye", "\[Lambda]", "\[Mu]", "MR", "yNL", "NR"
};


MatcheteLagrangianAlphabets["SM+NR"] = 
{
	"SU3cFundAlphabet" -> {"a","b","c","d","e","f"}, "SU3cAdjAlphabet" -> {"A","B","C","D","E","F"},
	"SU2LFundAlphabet" -> {"i","j","k","l","m","n"}, "SU2LAdjAlphabet" -> {"I","J","K","L","M","N"},
	"FlavorAlphabet"   -> {"p","r","s","t","u","v"}
};


MatcheteLagrangian["SM+NR",ModParam_,IndAlphabet_]:= MatcheteLagrangian["SM+NR",ModParam,IndAlphabet]=
	Module[{SMLag},
		SMLag=LoadModel["SM"];
		Hold[
		Module[ {Lint, p, i, j},
	
	(* Define NR*)
	DefineField[ "NR", Fermion, Charges->{}, SelfConjugate->True, Mass->{Light,"MR"}];
	
	(* Define coupling bar[L]-NR-tilde[H] *)
	DefineCoupling[ "yNL", Indices->{"Flavor"} ];

	(* Define NR-SMEFT dim-4 lagrangian *)
	Lint = -"yNL"[p] Bar["l"[i,p]]**"NR"[] CG[eps["SU2L"],{i,j}] Bar["H"[j]];
	
	Return[ RelabelIndices[ SMLag + FreeLag["NR"] + PlusHc[Lint] ] ];
	]
	] /. Join[ModParam,IndAlphabet] // ReleaseHold
	];


==> anc/UVLagrangian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    237800,       5422]
NotebookOptionsPosition[    230052,       5283]
NotebookOutlinePosition[    230535,       5301]
CellTagsIndexPosition[    230492,       5298]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.884238482983947*^9, 3.884238484615718*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"652a039c-3287-40fd-a615-8ccd121f1e69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Sym2Int`"}]], "Input",
 CellChangeTimes->{{3.828440597546967*^9, 3.828440602817794*^9}, {
  3.888398960104681*^9, 3.888398961272232*^9}, {3.895289724429302*^9, 
  3.895289725400455*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5f393ba5-db34-4b26-8d4c-617cabe930b8"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       PaneSelectorBox[{False -> GraphicsBox[
           TagBox[
            RasterBox[CompressedData["
1:eJzt3Ve3LMlx9ncuSRe61FfQt3hvdanbV0sfAFgEQAIkSAJDgiTovbegA733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             "], {{0, 190.}, {200., 0}}, {0, 255}, 
             ColorFunction -> RGBColor], 
            BoxForm`ImageTag[
            "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
             Automatic], Selectable -> False], DefaultBaseStyle -> 
           "ImageGraphics", ImageSizeRaw -> {200., 190.}, 
           PlotRange -> {{0, 200.}, {0, 190.}}, ImageSize -> 140], True -> 
         GraphicsBox[
           TagBox[
            RasterBox[CompressedData["
1:eJzsvYlvU9fW93/Vy1CSMGTAiZPYTuzYmQMJpXB5gEcUgYqKQPTHIOAV4kU8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             
             "], {{0, 190.}, {200., 0}}, {0, 255}, ColorFunction -> RGBColor], 
            BoxForm`ImageTag[
            "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
             Automatic], Selectable -> False], DefaultBaseStyle -> 
           "ImageGraphics", ImageSizeRaw -> {200., 190.}, 
           PlotRange -> {{0, 200.}, {0, 190.}}, ImageSize -> 140]}, 
        Dynamic[
         CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
        0], "paclet:GroupMath/tutorial/GroupMathDoc"},
      "HyperlinkPaclet"], 
     TemplateBox[{
       TemplateBox[{
         StyleBox["\"XXXXXXXXXXXXXXXXXXXXXXXXXXX \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         StyleBox["\"GroupMath\"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         StyleBox["\" XXXXXXXXXXXXXXXXXXXXXXXXXX\"", {
           GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
       TemplateBox[{
         StyleBox["\"Version: \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         StyleBox["\"1.1.1 (4/November/2020)\"", {
           GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
       TemplateBox[{
         StyleBox["\"Author: \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         StyleBox["\"Renato Fonseca\"", {
           GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
       TemplateBox[{
         StyleBox["\"Reference: \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         StyleBox["\"2011.01764 [hep-th]\"", {
           GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
       TemplateBox[{
         StyleBox["\"Website: \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         TemplateBox[{
           
           PaneSelectorBox[{
            False -> StyleBox["\"renatofonseca.net/groupmath\"", {
                GrayLevel[0.5]}, StripOnInput -> False], True -> 
             StyleBox["\"renatofonseca.net/groupmath\"", {
                RGBColor[0., 0., 0.5], Bold}, StripOnInput -> False]}, 
            Dynamic[
             CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
            0], "http://renatofonseca.net/groupmath"}, "HyperlinkURL"]}, 
        "RowDefault"], 
       TemplateBox[{
         StyleBox["\"Built-in documentation: \"", {
           GrayLevel[0.5]}, StripOnInput -> False], 
         TemplateBox[{
           PaneSelectorBox[{False -> StyleBox["\"here\"", {
                GrayLevel[0.5], Bold, Underlined}, StripOnInput -> False], 
             True -> StyleBox["\"here\"", {
                RGBColor[0., 0., 0.5], Bold, Underlined}, StripOnInput -> 
               False]}, 
            Dynamic[
             CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
            0], "paclet:GroupMath/tutorial/GroupMathDoc"}, "HyperlinkPaclet"],
          "\"\""}, "RowDefault"], 
       StyleBox[
       "\"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX\"\
", {
         GrayLevel[0.5]}, StripOnInput -> False]},
      "Row",
      BaseStyle->(FontFamily -> "Consolas"),
      DisplayFunction->(RowBox[{
         TemplateSlotSequence[1, "\n"]}]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", "\"\\n\"", ",", 
           RowBox[{"BaseStyle", "\[Rule]", 
             RowBox[{"FontFamily", "\[Rule]", "\"Consolas\""}]}]}], 
         "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289728028715*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"deff3041-d397-49a6-9d96-a59ce570376a"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{
     StyleBox["\"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX \"", {
       GrayLevel[0.5]}, StripOnInput -> False], 
     TemplateBox[{
       PaneSelectorBox[{False -> StyleBox["\"Sym2Int\"", {
            GrayLevel[0.5]}, StripOnInput -> False], True -> 
         StyleBox["\"Sym2Int\"", {
            RGBColor[0., 0., 0.5], Bold}, StripOnInput -> False]}, 
        Dynamic[
         CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
        0], "http://renatofonseca.net/sym2int.php"}, "HyperlinkURL"], 
     StyleBox["\" XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX\"", {
       GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
   TemplateBox[{
     StyleBox["\"Version: 2.2 (07/July/2022); Author: Renato Fonseca.\"", {
       GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
   TemplateBox[{
     StyleBox[
     "\"The Sym2Int program lists all possible interactions between a given \
set of fields. \"", {
       GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
   TemplateBox[{
     StyleBox["\"References: 1703.05221 [hep-ph], 1907.12584 [hep-ph].\"", {
       GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
   TemplateBox[{
     TemplateBox[{
       PaneSelectorBox[{False -> StyleBox["\"This\"", {
            GrayLevel[0.5], Bold, Underlined}, StripOnInput -> False], True -> 
         StyleBox["\"This\"", {
            RGBColor[0., 0., 0.5], Bold, Underlined}, StripOnInput -> False]}, 
        Dynamic[
         CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
        0], "http://renatofonseca.net/sym2int.php"}, "HyperlinkURL"], 
     StyleBox["\" webpage explains how to use it.\"", {
       GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
   StyleBox[
   "\"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX\
XXXXXXXXXXXXXX\"", {
     GrayLevel[0.5]}, StripOnInput -> False]},
  "Row",
  BaseStyle->(FontFamily -> "Consolas"),
  DisplayFunction->(RowBox[{
     TemplateSlotSequence[1, "\n"]}]& ),
  InterpretationFunction->(RowBox[{"Row", "[", 
     RowBox[{
       RowBox[{"{", 
         TemplateSlotSequence[1, ","], "}"}], ",", "\"\\n\"", ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
         RowBox[{"FontFamily", "\[Rule]", "\"Consolas\""}]}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289731320425*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4066009e-2f90-4a11-862b-9cc2ce0c1798"],

Cell[BoxData[
 StyleBox["\<\"Get started quickly by considering some examples (click on one \
of the models below):\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.5],
  FrontFaceColor->GrayLevel[0.5],
  BackFaceColor->GrayLevel[0.5],
  GraphicsColor->GrayLevel[0.5],
  FontFamily->"Consolas",
  FontColor->GrayLevel[0.5]]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289731324988*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c645a5b9-66c8-4231-a762-d17a0358d741"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     ButtonBox[
      StyleBox["\<\"Standard Model\"\>",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`SMexample], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"SMEFT\"\>",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[{
         Cell[
          BoxData[$CellContext`SMEFTExamplePart1], "Input", Background -> 
          Lighter[Orange, 0.9], GeneratedCell -> False, CellLabel -> "PART1"], 
         Cell[
          BoxData[$CellContext`SMEFTExamplePart2], "Input", Background -> 
          Lighter[Orange, 0.9], GeneratedCell -> False, CellLabel -> "PART2"], 
         Cell[
          BoxData[$CellContext`SMEFTExamplePart3], "Input", Background -> 
          Lighter[Orange, 0.9], GeneratedCell -> False, CellLabel -> 
          "PART3"]}],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"Two Higgs Doublet Model\"\>",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`THDMexample], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"SM+scalar triplet\"\>",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`SMSeesawIIexample], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"]},
    {
     ButtonBox[
      StyleBox[
       TagBox[GridBox[{
          {"\<\"Pisano-Pleitez-\"\>"},
          {"\<\"-Frampton 331 Model\"\>"}
         },
         DefaultBaseStyle->"Column",
         GridBoxAlignment->{"Columns" -> {{Center}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Column"],
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`PPFexample], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox[
       TagBox[GridBox[{
          {"\<\"Singer-Valle-\"\>"},
          {"\<\"-Schechter 331 Model\"\>"}
         },
         DefaultBaseStyle->"Column",
         GridBoxAlignment->{"Columns" -> {{Center}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Column"],
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`SVSexample], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], 
     ButtonBox[
      StyleBox["\<\"SU(5) Model\"\>",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontFamily->"Consolas",
       FontWeight->Bold,
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]],
      Appearance->"DialogBox",
      ButtonFunction:>$CellContext`CDoc[
        Cell[
         BoxData[$CellContext`SU5example], "Input", Background -> 
         Lighter[Orange, 0.9]]],
      Evaluator->Automatic,
      Method->"Preemptive"], ""}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.8952897313267*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14652190-9ec0-42f5-a09f-a35b9863a3bc"],

Cell[BoxData[
 StyleBox["\<\"The flags $Sym2IntUseEOM and $Sym2IntUseIBP control the usage \
of EOM and IBP \\nredundancies (click below for an example). \\nThe default \
value is True for both (all redundancies are taken into account). \"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.5],
  FrontFaceColor->GrayLevel[0.5],
  BackFaceColor->GrayLevel[0.5],
  GraphicsColor->GrayLevel[0.5],
  FontFamily->"Consolas",
  FontColor->GrayLevel[0.5]]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289731328497*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"71f64818-37ed-4810-b3c2-ce1297a3d58b"],

Cell[BoxData[
 ButtonBox[
  StyleBox["\<\"Turning on and off usage of IBP and EOM relations\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0, 0, 
     Rational[2, 3]],
   FrontFaceColor->RGBColor[0, 0, 
     Rational[2, 3]],
   GraphicsColor->RGBColor[0, 0, 
     Rational[2, 3]],
   FontFamily->"Consolas",
   FontWeight->Bold,
   FontColor->RGBColor[0, 0, 
     Rational[2, 3]]],
  Appearance->"DialogBox",
  ButtonFunction:>CreateDocument[
    Cell[
     BoxData[$CellContext`textFlags], "Input", Background -> Lighter[
       Lighter[Blue], 0.9]], WindowSize -> {1000, 600}],
  Evaluator->Automatic,
  Method->"Preemptive"]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.89528973132965*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f9d1c91a-68af-4db2-9914-f0af1ca46464"],

Cell[BoxData[
 StyleBox["\<\"The function PickParticularOperators can be used to pick \
specific operators out from\\nthe full list (click below for an example).\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.5],
  FrontFaceColor->GrayLevel[0.5],
  BackFaceColor->GrayLevel[0.5],
  GraphicsColor->GrayLevel[0.5],
  FontFamily->"Consolas",
  FontColor->GrayLevel[0.5]]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289731330714*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"331ffd61-4e1a-4e83-b125-16ace0e9ecc7"],

Cell[BoxData[
 ButtonBox[
  StyleBox["\<\"Easily picking particular operators out of the full \
result\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0, 0, 
     Rational[2, 3]],
   FrontFaceColor->RGBColor[0, 0, 
     Rational[2, 3]],
   GraphicsColor->RGBColor[0, 0, 
     Rational[2, 3]],
   FontFamily->"Consolas",
   FontWeight->Bold,
   FontColor->RGBColor[0, 0, 
     Rational[2, 3]]],
  Appearance->"DialogBox",
  ButtonFunction:>CreateDocument[{
     Cell[
      BoxData[$CellContext`textPickOperator1], "Input", GeneratedCell -> True,
       Background -> Lighter[
        Lighter[Blue], 0.9], CellAutoOverwrite -> False], 
     Cell[
      BoxData[$CellContext`textPickOperator2], "Input", GeneratedCell -> 
      False, Background -> Lighter[
        Lighter[Blue], 0.9], CellAutoOverwrite -> True]}, 
    WindowSize -> {1000, 600}],
  Evaluator->Automatic,
  Method->"Preemptive"]], "Print",
 CellChangeTimes->{3.893996764544598*^9, 3.894001049060556*^9, 
  3.895287457785232*^9, 3.8952883062077503`*^9, 3.8952888130270443`*^9, 
  3.895288857817099*^9, 3.895289500137089*^9, 3.895289731331873*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1023167d-453c-498a-893b-0edb3a7ef0c2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["UV Lagrangian", "Title",
 CellChangeTimes->{{3.893996785735601*^9, 
  3.893996790433799*^9}},ExpressionUUID->"4cdffa39-a4ff-4ab4-8bea-\
5126ef344309"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeGroup", "[", "UV", "]"}], "^=", 
    RowBox[{"{", 
     RowBox[{"SU3", ",", "SU2", ",", "U1"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"SM", " ", "gauge", " ", "group", " ", "symmetry"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8939968417252493`*^9, 3.893996868224392*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8971673b-ffa8-416b-8cf0-76bf0a1f731d"],

Cell[CellGroupData[{

Cell["Field definitions", "Chapter",
 CellChangeTimes->{{3.893996818312542*^9, 
  3.8939968209664383`*^9}},ExpressionUUID->"1300af28-a19c-42c9-953f-\
232cc6000f23"],

Cell[CellGroupData[{

Cell[TextData[{
 "Light fields: SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "R"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "17292325-bf37-495f-913e-894f7c36633d"]
}], "Section",
 CellChangeTimes->{{3.893996826007044*^9, 3.893996835369879*^9}, {
  3.893996930846583*^9, 
  3.893996938075037*^9}},ExpressionUUID->"ada7a0e0-9242-4efe-aebd-\
baf4d3248742"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"uR", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<u\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", 
      ",", "3"}], "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dR", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<d\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", 
      "\"\<C\>\"", ",", "3"}], "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"QL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Q\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", 
     ",", "3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eR", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<e\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", ",", 
     "3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LL", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<L\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", "\"\<L\>\"", ",", 
      "\"\<C\>\"", ",", "3"}], "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<H\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", "\"\<S\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"NR", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<NR\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", " ", "\"\<R\>\"", ",", 
      " ", "\"\<C\>\"", ",", " ", "3"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SMplusNR", "=", 
   RowBox[{"{", 
    RowBox[{
    "uR", ",", "dR", ",", "QL", ",", "eR", ",", "LL", ",", "H", ",", "NR"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"listSM", "=", 
    RowBox[{"AssociationThread", "[", 
     RowBox[{"SMplusNR", "\[Rule]", " ", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"SM", " ", "field", " ", 
    RowBox[{"labels", ":", " ", 
     RowBox[{"1", "-", "7"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.828440977141947*^9, 3.828440989863594*^9}, {
   3.828441026968227*^9, 3.828441069159788*^9}, {3.8284412134787817`*^9, 
   3.828441261979474*^9}, {3.847454938125883*^9, 3.847454992174981*^9}, {
   3.84838519321548*^9, 3.84838519352448*^9}, {3.854010460285531*^9, 
   3.854010460737185*^9}, {3.854015387300869*^9, 3.854015392955615*^9}, {
   3.854086641510387*^9, 3.854086641631955*^9}, {3.854086853368146*^9, 
   3.854086853530961*^9}, {3.854087281159854*^9, 3.854087281282214*^9}, {
   3.854087315745631*^9, 3.854087315848338*^9}, {3.867140225578545*^9, 
   3.867140322557947*^9}, {3.867140364947178*^9, 3.867140378393126*^9}, {
   3.8841918825539827`*^9, 3.884191882885791*^9}, {3.884192231753551*^9, 
   3.884192233679208*^9}, {3.884192281374681*^9, 3.884192281728407*^9}, {
   3.884192312664937*^9, 3.8841924116842127`*^9}, {3.884192485778308*^9, 
   3.884192617468379*^9}, {3.884235608185185*^9, 3.884235704874257*^9}, {
   3.884235760367652*^9, 3.8842357856347313`*^9}, {3.884235874765369*^9, 
   3.884236169670322*^9}, {3.884236600402487*^9, 3.884236621387741*^9}, {
   3.88423668729058*^9, 3.884237561794114*^9}, {3.884237680188478*^9, 
   3.8842377435772038`*^9}, {3.8842377995464687`*^9, 3.884237828303102*^9}, {
   3.8842378779784822`*^9, 3.884237879923841*^9}, {3.884238036382757*^9, 
   3.8842380390380173`*^9}, {3.884238750703566*^9, 3.884238750882771*^9}, {
   3.884239046835186*^9, 3.884239086474783*^9}, {3.884239178059409*^9, 
   3.8842392048722353`*^9}, {3.884239279819284*^9, 3.884239304474317*^9}, {
   3.8842393611061087`*^9, 3.884239363088036*^9}, {3.884240336837186*^9, 
   3.884240447736724*^9}, {3.884240850229376*^9, 3.8842409089590197`*^9}, {
   3.884240956020733*^9, 3.8842409920842667`*^9}, {3.884247394283489*^9, 
   3.88424739450448*^9}, {3.884254308362966*^9, 3.884254443105567*^9}, {
   3.8842545241596613`*^9, 3.884254525817686*^9}, {3.884254608215403*^9, 
   3.8842547037205133`*^9}, {3.8848655560309963`*^9, 3.884865594283041*^9}, {
   3.884865637414464*^9, 3.8848656469569187`*^9}, {3.887864339407419*^9, 
   3.88786434356104*^9}, {3.887867809063944*^9, 3.8878678482415133`*^9}, {
   3.887874621576351*^9, 3.887874622460615*^9}, {3.887874703080399*^9, 
   3.8878747043557873`*^9}, {3.89399696129897*^9, 3.89399696403297*^9}, {
   3.893997709598081*^9, 3.89399771328743*^9}, {3.893997993857005*^9, 
   3.8939981535911627`*^9}, {3.89399969872847*^9, 3.89399970056782*^9}, 
   3.8952874538192673`*^9, {3.895287700829297*^9, 3.895287721660014*^9}, {
   3.8952881216559134`*^9, 3.895288122196209*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a6137348-5429-415c-9cdb-03febf04900a"]
}, Closed]],

Cell[CellGroupData[{

Cell["New scalars", "Section",
 CellChangeTimes->{{3.893996826007044*^9, 3.893996835369879*^9}, {
  3.893996930846583*^9, 3.893996938075037*^9}, {3.893997694540537*^9, 
  3.893997696364716*^9}},ExpressionUUID->"4a5106f6-fc4a-4072-bfb7-\
6e334bede28e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<\[ScriptCapitalS]\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "\"\<S\>\"", ",", 
      "\"\<R\>\"", ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(1\)]\)\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "\"\<S\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phi", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<\[CurlyPhi]\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", "\"\<S\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xi", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[CapitalXi]\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", "\"\<S\>\"", ",", 
     "\"\<R\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Xi1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalXi]\), \(1\)]\)\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", "\"\<S\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(1\)]\)\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<S\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(2\)]\)\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<S\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi1", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalPi]\), \(1\)]\)\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<S\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi7", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalPi]\), \(7\)]\)\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"7", "/", "6"}]}], "}"}], ",", "\"\<S\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zeta", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Zeta]\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<S\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalars", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "S", ",", "S1", ",", "phi", ",", "Xi", ",", " ", "Xi1", ",", " ", 
      "omega1", ",", "omega2", ",", "Pi1", ",", "Pi7", ",", "zeta"}], " ", 
     "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listsca", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{"scalars", "\[Rule]", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"8", ",", "17"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"scalar", " ", 
    RowBox[{"labels", ":", " ", 
     RowBox[{"8", " ", "-", " ", "17"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.828440977141947*^9, 3.828440989863594*^9}, {
   3.828441026968227*^9, 3.828441069159788*^9}, {3.8284412134787817`*^9, 
   3.828441261979474*^9}, {3.847454938125883*^9, 3.847454992174981*^9}, {
   3.84838519321548*^9, 3.84838519352448*^9}, {3.854010460285531*^9, 
   3.854010460737185*^9}, {3.854015387300869*^9, 3.854015392955615*^9}, {
   3.854086641510387*^9, 3.854086641631955*^9}, {3.854086853368146*^9, 
   3.854086853530961*^9}, {3.854087281159854*^9, 3.854087281282214*^9}, {
   3.854087315745631*^9, 3.854087315848338*^9}, {3.867140225578545*^9, 
   3.867140322557947*^9}, {3.867140364947178*^9, 3.867140378393126*^9}, {
   3.8841918825539827`*^9, 3.884191882885791*^9}, {3.884192231753551*^9, 
   3.884192233679208*^9}, {3.884192281374681*^9, 3.884192281728407*^9}, {
   3.884192312664937*^9, 3.8841924116842127`*^9}, {3.884192485778308*^9, 
   3.884192617468379*^9}, {3.884235608185185*^9, 3.884235704874257*^9}, {
   3.884235760367652*^9, 3.8842357856347313`*^9}, {3.884235874765369*^9, 
   3.884236169670322*^9}, {3.884236600402487*^9, 3.884236621387741*^9}, {
   3.88423668729058*^9, 3.884237561794114*^9}, {3.884237680188478*^9, 
   3.8842377435772038`*^9}, {3.8842377995464687`*^9, 3.884237828303102*^9}, {
   3.8842378779784822`*^9, 3.884237879923841*^9}, {3.884238036382757*^9, 
   3.8842380390380173`*^9}, {3.884238750703566*^9, 3.884238750882771*^9}, {
   3.884239046835186*^9, 3.884239086474783*^9}, {3.884239178059409*^9, 
   3.8842392048722353`*^9}, {3.884239279819284*^9, 3.884239304474317*^9}, {
   3.8842393611061087`*^9, 3.884239363088036*^9}, {3.884240336837186*^9, 
   3.884240447736724*^9}, {3.884240850229376*^9, 3.8842409089590197`*^9}, {
   3.884240956020733*^9, 3.8842409920842667`*^9}, {3.884247394283489*^9, 
   3.88424739450448*^9}, {3.884254308362966*^9, 3.884254443105567*^9}, {
   3.8842545241596613`*^9, 3.884254525817686*^9}, {3.884254608215403*^9, 
   3.8842547037205133`*^9}, {3.8848655560309963`*^9, 3.884865594283041*^9}, {
   3.884865637414464*^9, 3.8848656469569187`*^9}, {3.887864339407419*^9, 
   3.88786434356104*^9}, {3.887867809063944*^9, 3.8878678482415133`*^9}, {
   3.887874621576351*^9, 3.887874622460615*^9}, {3.887874703080399*^9, 
   3.8878747043557873`*^9}, {3.893997740868663*^9, 3.893997743271832*^9}, {
   3.893997980349757*^9, 3.893997983970847*^9}, {3.893998129727272*^9, 
   3.893998166196917*^9}, {3.89399970548538*^9, 3.8939997133651257`*^9}, 
   3.8940079610550528`*^9, {3.895287733779972*^9, 3.895287768783709*^9}, {
   3.895288130086813*^9, 3.895288131829034*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b68582cb-e557-446f-a3a9-68aab6b7b40a"]
}, Closed]],

Cell[CellGroupData[{

Cell["New Vector-Like fermions", "Section",
 CellChangeTimes->{{3.893996826007044*^9, 3.893996835369879*^9}, {
  3.893996930846583*^9, 3.893996938075037*^9}, {3.893997694540537*^9, 
  3.893997696364716*^9}, {3.893997759900277*^9, 
  3.893997765900848*^9}},ExpressionUUID->"f1090e3d-76e4-471a-8e6f-\
72416f672c24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"heavyNR", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "\"\<R\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"heavyNL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ER", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(E\), \(R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", ",", 
      "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(E\), \(L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", ",", 
     "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta1R", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1  R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", "\"\<R\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta1L", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta3R", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3  R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", "\"\<R\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta3L", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SigmaR", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", "\"\<R\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SigmaL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sigma1R", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(1  R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", ",", 
     "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sigma1L", "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(1  L\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", ",", 
      "1"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UR", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(U\), \(R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(U\), \(L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DR", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DL", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q1R", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(1  R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1L", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(1  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q5R", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(5  R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "6"}]}], "}"}], ",", "\"\<R\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q5L", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(5  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "6"}]}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q7R", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(7  R\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"7", "/", "6"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q7L", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(Q\), \(7  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"7", "/", "6"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1R", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(1  R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1L", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(1  L\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<L\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2R", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(2  R\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<R\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2L", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(2  L\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<L\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VLfermions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "heavyNR", ",", "heavyNL", ",", "ER", ",", "EL", ",", "delta1R", ",", 
      "delta1L", ",", "delta3R", ",", "delta3L", ",", "SigmaR", ",", "SigmaL",
       ",", "Sigma1R", ",", "Sigma1L", ",", " ", "UR", ",", "UL", ",", "DR", 
      ",", "DL", ",", "Q1R", ",", "Q1L", ",", "Q5R", ",", "Q5L", ",", "Q7R", 
      ",", "Q7L", ",", "T1R", ",", "T1L", ",", "T2R", ",", "T2L"}], " ", 
     "}"}]}], ";"}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"listfer", "=", 
    RowBox[{"AssociationThread", "[", 
     RowBox[{"VLfermions", "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"18", ",", "43"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"VL", " ", "fermion", " ", 
    RowBox[{"labels", ":", " ", 
     RowBox[{"18", " ", "-", " ", "43"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0GtIk2EUB/ClzDU3tSQz2lboNFCXqLgtxbQ3g6lI04k4QkwmVuIlryil
Yc5G2gjxkk2dmhChrrIZuVbmhz4YBUogNYYERiqLV2gqzdui5/98OPzgf+Ac
zgnT3dSU+nA4nARScKkzYjPGwDJdY++24Mx+0Q48ED/1wljNyyAZ0VkwFwJT
eJdE1RMsU2vihkPF6pl8hYVlOj/FUYOlHQL3G5bh9vdTbaNldVvEa72n6mFo
flzq8RmW2TuXSHXOT2rhmHeKapBEPoRrvCiqYrmxGz6KvE2t0SccOVhkmdfO
XDHMUA+HwZbebClMtucebftD9mkLqaGSnRQY/F5+HpZ4Y9KhWK2kRqtCVLS/
2pAH19ZthfDvQWwl5G9wy/uJv3dFjXDho+AOtKkT78L1Fq0Rqurkr6BsRbgO
i29YXLAq2+WGurKkq4+Jvof9qmB902YDtDS7m2k+3dEK7eo5AxR1eanGNOMA
rFauUM36b1twPG2Z6njrPGEiVsQvSuCLNSYKXnENymCPck8OB88GJcHUUukF
GP9VR03+fNJO8x7PPBQWqPZg1tTwoQHMH2/lwRyrjxBqgzNlZuJ0RA613PzA
OIq/FJeY4abo3jPYHG2n9v3ys8LaQM8sZL2tPl/c5O7ATB7MSn8uhMdGfgTA
Xn7lRb2HZfy33dQlQfh2O/GWnbcLm2qsqvvEwtkF6pPun7lwSCfQQIlec1nh
u8EUDXHy4IQp8x90OCr4SmJGX3kAbLv+PQiGWD7sT3I3GP+ISo6FqCg7HQXb
V6Op/wHje66O
  "],
 CellLabel->"In[24]:=",ExpressionUUID->"082a0292-0b95-423a-8af2-5b50478d9d99"]
}, Closed]],

Cell[CellGroupData[{

Cell["New Vector Bosons", "Section",
 CellChangeTimes->{{3.893996826007044*^9, 3.893996835369879*^9}, {
  3.893996930846583*^9, 3.893996938075037*^9}, {3.893997694540537*^9, 
  3.893997696364716*^9}, {3.893997759900277*^9, 3.893997765900848*^9}, {
  3.8939978301377068`*^9, 
  3.893997833843813*^9}},ExpressionUUID->"a72a4d9b-801b-4415-9ed7-\
d6ac3d0883b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\[ScriptCapitalB]\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "\"\<V\>\"", ",", 
      "\"\<R\>\"", ",", "1"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "44", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalB]\), \(1\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "\"\<V\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\[ScriptCapitalW]\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", "\"\<V\>\"", ",", 
     "\"\<R\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W1", "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalW]\), \(1\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", "\"\<V\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(1\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", "\"\<V\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L3", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalL]\), \(3\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{
         RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", "\"\<V\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newU1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(1\)]\)\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<V\>\"", ",", 
      "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "50", " ", "*)"}], 
  StyleBox[
   RowBox[{"(*", "  ", "NEW", "  ", "*)"}],
   FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalU]\), \(2\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<V\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QV1", "=", "  ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(1\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<V\>\"", ",", "\"\<C\>\"", 
     ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QV5", "=", "  ", 
   RowBox[{"{", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalQ]\), \(5\)]\)\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "6"}]}], "}"}], ",", "\"\<V\>\"", ",", 
     "\"\<C\>\"", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi", " ", "=", "  ", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Chi]\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<V\>\"", ",", "\"\<C\>\"", 
      ",", "1"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", "54", " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vectors", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "B", ",", "B1", ",", "W", ",", "W1", ",", "L1", ",", "L3", ",", "newU1", 
      ",", "U2", ",", "QV1", ",", "QV5", ",", "chi"}], "}"}]}], ";"}], 
  "  "}]}], "Input",
 CellChangeTimes->{{3.828440977141947*^9, 3.828440989863594*^9}, {
   3.828441026968227*^9, 3.828441069159788*^9}, {3.8284412134787817`*^9, 
   3.828441261979474*^9}, {3.847454938125883*^9, 3.847454992174981*^9}, {
   3.84838519321548*^9, 3.84838519352448*^9}, {3.854010460285531*^9, 
   3.854010460737185*^9}, {3.854015387300869*^9, 3.854015392955615*^9}, {
   3.854086641510387*^9, 3.854086641631955*^9}, {3.854086853368146*^9, 
   3.854086853530961*^9}, {3.854087281159854*^9, 3.854087281282214*^9}, {
   3.854087315745631*^9, 3.854087315848338*^9}, {3.867140225578545*^9, 
   3.867140322557947*^9}, {3.867140364947178*^9, 3.867140378393126*^9}, {
   3.8841918825539827`*^9, 3.884191882885791*^9}, {3.884192231753551*^9, 
   3.884192233679208*^9}, {3.884192281374681*^9, 3.884192281728407*^9}, {
   3.884192312664937*^9, 3.8841924116842127`*^9}, {3.884192485778308*^9, 
   3.884192617468379*^9}, {3.884235608185185*^9, 3.884235704874257*^9}, {
   3.884235760367652*^9, 3.8842357856347313`*^9}, {3.884235874765369*^9, 
   3.884236169670322*^9}, {3.884236600402487*^9, 3.884236621387741*^9}, {
   3.88423668729058*^9, 3.884237561794114*^9}, {3.884237680188478*^9, 
   3.8842377435772038`*^9}, {3.8842377995464687`*^9, 3.884237828303102*^9}, {
   3.8842378779784822`*^9, 3.884237879923841*^9}, {3.884238036382757*^9, 
   3.8842380390380173`*^9}, {3.884238750703566*^9, 3.884238750882771*^9}, {
   3.884239046835186*^9, 3.884239086474783*^9}, {3.884239178059409*^9, 
   3.8842392048722353`*^9}, {3.884239279819284*^9, 3.884239304474317*^9}, {
   3.8842393611061087`*^9, 3.884239363088036*^9}, {3.884240336837186*^9, 
   3.884240447736724*^9}, {3.884240850229376*^9, 3.8842409089590197`*^9}, {
   3.884240956020733*^9, 3.8842409920842667`*^9}, {3.884247394283489*^9, 
   3.88424739450448*^9}, {3.884254308362966*^9, 3.884254443105567*^9}, {
   3.8842545241596613`*^9, 3.884254525817686*^9}, {3.884254608215403*^9, 
   3.8842547037205133`*^9}, {3.8848655560309963`*^9, 3.884865594283041*^9}, {
   3.884865637414464*^9, 3.8848656469569187`*^9}, {3.887864339407419*^9, 
   3.88786434356104*^9}, {3.887867809063944*^9, 3.8878678482415133`*^9}, {
   3.887874621576351*^9, 3.887874622460615*^9}, {3.887874703080399*^9, 
   3.8878747043557873`*^9}, {3.8939997503971853`*^9, 3.89399980648722*^9}, 
   3.895287681218355*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"3b82c082-2bfb-411e-af40-b3df78df2e68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"listvec", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{"vectors", "\[Rule]", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"44", ",", "54"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"vector", " ", "boson", " ", 
    RowBox[{"labels", ":", " ", 
     RowBox[{"44", " ", "-", " ", "54"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.895287514546708*^9, 3.895287518125491*^9}, {
  3.895287587167789*^9, 3.8952876398670807`*^9}, {3.8952876829041147`*^9, 
  3.895287683074092*^9}, {3.89528814159776*^9, 3.895288142236821*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"81a31a4f-7177-4729-97c7-bfa3b031029c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Summary labels", "Section",
 CellChangeTimes->{{3.8952883599451847`*^9, 
  3.8952883918114767`*^9}},ExpressionUUID->"54281dfa-b655-44c0-a344-\
5c68221661b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"labelSM", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "6"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelNR", "=", " ", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{"-", "7"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelscalars", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"8", ",", "17"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"-", "17"}], ",", 
       RowBox[{"-", "8"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelVLfermions", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"18", ",", "43"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"-", "43"}], ",", 
       RowBox[{"-", "18"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelvectors", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"44", ",", "54"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"-", "54"}], ",", 
       RowBox[{"-", "44"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelheavy", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"labelscalars", ",", "labelVLfermions", ",", "labelvectors"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Minus", " ", "indicates", " ", "charged", " ", "conjugated", " ", 
    "fields"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.884241058326067*^9, 3.884241061646448*^9}, {
  3.884241125723124*^9, 3.884241249125799*^9}, {3.884241531011984*^9, 
  3.884241605387821*^9}, {3.887862234876163*^9, 3.8878622497599*^9}, {
  3.89400107033007*^9, 3.894001070500751*^9}, {3.895288104309198*^9, 
  3.895288112919716*^9}, {3.8952881525436563`*^9, 3.895288160324237*^9}, {
  3.8952883942491083`*^9, 3.895288395194339*^9}, {3.895288431976541*^9, 
  3.895288446732655*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"a2313ae5-9a24-4f89-8ecd-68b244bd33e8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lagrangian", "Chapter",
 CellChangeTimes->{{3.893996818312542*^9, 3.8939968209664383`*^9}, {
  3.89399790045887*^9, 
  3.89399790156271*^9}},ExpressionUUID->"b825cf69-6d02-4904-805a-\
a1588d3b03ec"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"$Sym2IntUseEOM", "=", "False"}], ";", "\[IndentingNewLine]", 
   RowBox[{"$Sym2IntUseIBP", "=", "True"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894000989596208*^9, 
  3.894001044141012*^9}},ExpressionUUID->"9611b46c-0bb3-40e4-8b81-\
4c961c6baaf3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fields", "[", "UV", "]"}], "^=", 
   RowBox[{"Join", "[", 
    RowBox[{"SMplusNR", ",", "scalars", ",", "VLfermions", ",", "vectors"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ResultsUV", "=", 
   RowBox[{"GenerateListOfCouplings", "[", 
    RowBox[{"UV", ",", 
     RowBox[{"MaxOrder", "\[Rule]", "4"}], ",", 
     RowBox[{"IncludeDerivatives", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F9Ik2EUBvC1mMu2tEZmtC3QaaBO0XBbimlfBksR5hbiiFEyMRLT/ItS
M1arkTZCdLXUpiZEWKtsRq6VeNGFUaAEEjEkMHJj8QVtk6Zrg97nvTj84Dlw
DudkGC/rmrgcDiefFFwdzArnWVlmaPpdBM7/O7cF45LHCVige5kqJ/rqF9Ng
Gf+UuP0py3SO8jKhcuNIndLFMoMfC6ki2YAg9IZleA4H1TPV3BUhXrAf7obp
dYXlB+ZZJnasmOpbeqaH04lZqlWafRf6+TlU5VrvMLyffZXaYTm6N77CMq99
Wgk8rZnIgP32Ghks9Wr33fhD9ukN1HTpVhkUvVcch42JvEoo0aioueo0Ne1v
9JyB/oDHAP/GC1ph8m9ei4P4a1vcC5c/CK5Bj6b4Ogz0621Q3aV4BeXrwgBs
uOgKwraaYAgam0vOPyDu3JXUBrv7wj3QZQqZaD43YIZezaIViocSVFuFbQy2
q9apTsvXCJypWKN+e+s7OEq8VLQihS/8TA48GxyXwxFVTAHH81NLYHmT7AQs
+mKkln465KX5SHQJCuvVMVg9O7FjDPNnzHxY6+YKoV5UJXcS57JqqS3OO7Yp
/KWh0QnD4ltPoCnXS733M8kNO1OiC5BNmLmfQ+TulCo+rK58LoT7J7/vgfbk
1pOWKMvs3gxRVwWZmzeJV7z8bdjX4VbfJhoWlqmPhn9o4UOjQAf/A0irjok=

  "],
 CellLabel->"In[71]:=",ExpressionUUID->"a0cab7e3-a816-47a1-aa5b-8a928f3a32e7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"WARNING: there are more than 200 types of operators. It is not \
a good idea to try to print them on Mathematica's front end. Use the raw data \
output of GenerateListOfCouplings instead.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[
    Rational[2, 3], 0, 0],
  FrontFaceColor->RGBColor[
    Rational[2, 3], 0, 0],
  BackFaceColor->RGBColor[
    Rational[2, 3], 0, 0],
  GraphicsColor->RGBColor[
    Rational[2, 3], 0, 0],
  FontFamily->"Consolas",
  FontWeight->Bold,
  FontColor->RGBColor[
    Rational[2, 3], 0, 0]]], "Print",
 CellChangeTimes->{3.893999873745805*^9, 3.894001027957431*^9, 
  3.8940010629639597`*^9, 3.8940082253154173`*^9, 3.895288058796135*^9, 
  3.8952883197340612`*^9, 3.8952888257184763`*^9, 3.8952888731594763`*^9, 
  3.895289513164212*^9, 3.895289583166564*^9, 3.8952897407740088`*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"f5f33e0f-ae45-4e98-9060-dda0174500eb"],

Cell[BoxData[
 StyleBox["\<\"\\n***************************** Statistics \
****************************\"\>",
  StripOnInput->False,
  FontFamily->"Consolas",
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.893999873745805*^9, 3.894001027957431*^9, 
  3.8940010629639597`*^9, 3.8940082253154173`*^9, 3.895288058796135*^9, 
  3.8952883197340612`*^9, 3.8952888257184763`*^9, 3.8952888731594763`*^9, 
  3.895289513164212*^9, 3.895289583166564*^9, 3.895289740790922*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"84754736-7e40-44da-8e1d-64e8b5d8f789"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Dimension\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     StyleBox["\<\"# real operators\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     StyleBox["\<\"# real terms\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     StyleBox["\<\"# types of real operators\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"1", "1", "1", "1"},
    {"2", "24", "24", "24"},
    {"3", "305", "267", "267"},
    {"4", "7236", "5558", "4005"}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.893999873745805*^9, 3.894001027957431*^9, 
  3.8940010629639597`*^9, 3.8940082253154173`*^9, 3.895288058796135*^9, 
  3.8952883197340612`*^9, 3.8952888257184763`*^9, 3.8952888731594763`*^9, 
  3.895289513164212*^9, 3.895289583166564*^9, 3.895289740792975*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"e6385f2b-c046-4571-87b5-42a052a3bb2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ResultsUV", "]"}]], "Input",
 CellChangeTimes->{{3.893999831882843*^9, 3.8939998390905943`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e16e45d4-7709-48b5-a408-758beffdbce2"],

Cell[BoxData["2343"], "Output",
 CellChangeTimes->{3.893999875927433*^9, 3.8940010280026007`*^9, 
  3.894001065329006*^9, 3.894008225349516*^9, 3.895288058849928*^9, 
  3.895288321494089*^9, 3.895288825816681*^9, 3.89528887467822*^9, 
  3.89528951329068*^9, 3.895289583226304*^9, 3.895289740881072*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"88e87ce7-9994-4f6c-951b-a9cd1f70c5f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Remove", " ", "forbidden", " ", "interaction", " ", "for", " ", "heavy", 
    " ", "gauge", " ", 
    RowBox[{"vectors", ":", " ", 
     RowBox[{"H", " ", 
      SuperscriptBox["V", "\[Mu]"], 
      SubscriptBox["V", "\[Mu]"]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HXXint", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"ResultsUV", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "3"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "labelvectors"}], "]"}], 
           "]"}], "\[Equal]", "2"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"6", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"Higgs", " ", "label"}], " ", "*)"}], ",", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "]"}], "\[Equal]", 
          "1"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintOperatorTable", "[", 
     RowBox[{"UV", ",", "HXXint"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887867306912272*^9, 3.8878675122754498`*^9}, {
   3.887867558722486*^9, 3.8878676252209806`*^9}, {3.8940004931398773`*^9, 
   3.8940005815537558`*^9}, {3.894001079026969*^9, 3.894001096897039*^9}, {
   3.894007876527071*^9, 3.8940079022521687`*^9}, {3.895288179609146*^9, 
   3.8952882449960213`*^9}, {3.895288327862845*^9, 3.8952883299514427`*^9}, 
   3.895288458906103*^9, 3.8952884957294407`*^9, {3.895288568204401*^9, 
   3.895288635168704*^9}, {3.895288716346529*^9, 3.8952887256778793`*^9}, {
   3.8952887746191072`*^9, 3.8952887840193357`*^9}, {3.895289415039624*^9, 
   3.895289424453393*^9}, {3.895289595987708*^9, 3.895289598808814*^9}, {
   3.895289660829608*^9, 3.895289672211793*^9}, {3.895289703936738*^9, 
   3.8952897178052187`*^9}, {3.895290330560685*^9, 
   3.895290332182804*^9}},ExpressionUUID->"7c71d95d-5ccf-4267-8b25-\
579cddc171a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ResultsUV", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"ResultsUV", ",", "HXXint"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ResultsUV", "]"}]}], "Input",
 CellChangeTimes->{{3.895290891452898*^9, 3.895290896432729*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"b3285fec-631b-4342-a3bb-d82f24c58202"],

Cell[BoxData["2333"], "Output",
 CellChangeTimes->{3.895289747213758*^9, 3.8952908980335083`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"53feb960-1cfa-49e6-afa0-cfd654447188"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass terms", "Section",
 CellChangeTimes->{{3.895290782270156*^9, 
  3.895290785893244*^9}},ExpressionUUID->"f1c94167-eca3-4103-93b7-\
84f92a190410"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"twopoint", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"ResultsUV", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<=", "2"}], "&"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "twopoint", "]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintOperatorTable", "[", 
  RowBox[{"UV", ",", "twopoint"}], "]"}]}], "Input",
 CellChangeTimes->{{3.89528975961718*^9, 3.895289818553109*^9}, {
  3.895289858701056*^9, 3.895289868899231*^9}, {3.895290428113214*^9, 
  3.89529043256144*^9}, {3.895290797216964*^9, 3.895290834473707*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"7ca911c1-1cf6-40a3-a999-d040ad9caf80"],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{
  3.8952904336438828`*^9, {3.8952908331116657`*^9, 3.8952908350261717`*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"0cd65e8e-bcb9-4d70-92ab-a34c48f1766b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"#\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Operator\"\>"},
         {"\<\"type\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox["\<\"Dim.\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Self\"\>"},
         {"\<\"conj.?\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"operators\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"terms\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Repeated\"\>"},
         {"\<\"fields\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Permutation\"\>"},
         {"\<\"symmetry\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {"1", 
     TemplateBox[{"  ", "\"  \"", "\"\[ScriptCapitalS]\""},
      "RowWithSeparators"], "1", "True", "1", "1", "", ""},
    {"2", 
     TemplateBox[{"  ", "\"  \"", "\"\[Chi]*\"", "\"\[Chi]\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"3", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(5\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(5\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"4", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"5", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(2\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(2\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"6", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"7", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(3\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(3\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"8", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"9", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalW]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalW]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"10", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"11", 
     TemplateBox[{"  ", "\"  \"", "\"\[Zeta]*\"", "\"\[Zeta]\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"12", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(7\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(7\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"13", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"14", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"15", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"16", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalXi]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalXi]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"17", 
     TemplateBox[{"  ", "\"  \"", "\"\[CurlyPhi]*\"", "\"H\""},
      "RowWithSeparators"], "2", "False", "1", "1", "", ""},
    {"18", 
     TemplateBox[{"  ", "\"  \"", "\"\[CurlyPhi]*\"", "\"\[CurlyPhi]\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"19", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \\(1\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"20", 
     TemplateBox[{"  ", "\"  \"", "\"H*\"", "\"H\""},
      "RowWithSeparators"], "2", "True", "1", "1", "", ""},
    {"21", 
     TemplateBox[{
      "  ", "\"  \"", "\"\[ScriptCapitalS]\"", "\"\[ScriptCapitalS]\""},
      "RowWithSeparators"], "2", "True", "1", 
     "1", "\<\"\[ScriptCapitalS]\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"22", 
     TemplateBox[{"  ", "\"  \"", "\"\[CapitalXi]\"", "\"\[CapitalXi]\""},
      "RowWithSeparators"], "2", "True", "1", "1", "\<\"\[CapitalXi]\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"23", 
     TemplateBox[{
      "  ", "\"  \"", "\"\[ScriptCapitalB]\"", "\"\[ScriptCapitalB]\""},
      "RowWithSeparators"], "2", "True", "1", 
     "1", "\<\"\[ScriptCapitalB]\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"24", 
     TemplateBox[{
      "  ", "\"  \"", "\"\[ScriptCapitalW]\"", "\"\[ScriptCapitalW]\""},
      "RowWithSeparators"], "2", "True", "1", 
     "1", "\<\"\[ScriptCapitalW]\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"25", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"26", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"27", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"28", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"29", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"30", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)*\"", 
       "\"Q\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"31", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)*\"", 
       "\"d\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"32", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"33", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)*\"", 
       "\"u\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"34", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"35", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"36", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"37", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(3  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(3  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"38", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"39", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)*\"", 
       "\"L\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"40", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)*\"", 
       "\"e\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"41", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"42", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)*\"", 
       "\"NR\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"43", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", "1", "", ""},
    {"44", 
     TemplateBox[{"  ", "\"  \"", "\"NR\"", "\"NR\""},
      "RowWithSeparators"], "3", "False", "6", "1", "\<\"NR\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"45", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "3", "1", "", ""},
    {"46", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", 
     "1", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \
\\(R\\)]\\)\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"47", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", 
     "1", "\<\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \
\\(L\\)]\\)\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"48", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", 
     "1", "\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\"\>", 
     
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"49", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "3", "False", "1", 
     "1", "\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)\"\>", 
     
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> 
       RGBColor[0.9, 0.9, 0.9], 6 -> RGBColor[0.9, 0.9, 0.9], 7 -> 
       RGBColor[0.9, 0.9, 0.9], 8 -> RGBColor[0.9, 0.9, 0.9], 9 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9], 6 -> 
       RGBColor[0.9, 0.9, 0.9], 7 -> RGBColor[0.9, 0.9, 0.9], 8 -> 
       RGBColor[0.9, 0.9, 0.9], 9 -> RGBColor[0.9, 0.9, 0.9], 10 -> 
       RGBColor[0.9, 0.9, 0.9], 11 -> RGBColor[0.9, 0.9, 0.9], 12 -> 
       RGBColor[0.9, 0.9, 0.9], 13 -> RGBColor[0.9, 0.9, 0.9], 14 -> 
       RGBColor[0.9, 0.9, 0.9], 15 -> RGBColor[0.9, 0.9, 0.9], 16 -> 
       RGBColor[0.9, 0.9, 0.9], 17 -> RGBColor[0.9, 0.9, 0.9], 18 -> 
       RGBColor[0.9, 0.9, 0.9], 19 -> RGBColor[0.9, 0.9, 0.9], 20 -> 
       RGBColor[0.9, 0.9, 0.9], 21 -> RGBColor[0.9, 0.9, 0.9], 22 -> 
       RGBColor[0.9, 0.9, 0.9], 23 -> RGBColor[0.9, 0.9, 0.9], 24 -> 
       RGBColor[0.9, 0.9, 0.9], 25 -> RGBColor[0.9, 0.9, 0.9], 26 -> 
       RGBColor[0.9, 0.9, 0.9], 27 -> RGBColor[0.9, 0.9, 0.9], 28 -> 
       RGBColor[0.9, 0.9, 0.9], 29 -> RGBColor[0.9, 0.9, 0.9], 30 -> 
       RGBColor[0.9, 0.9, 0.9], 31 -> RGBColor[0.9, 0.9, 0.9], 32 -> 
       RGBColor[0.9, 0.9, 0.9], 33 -> RGBColor[0.9, 0.9, 0.9], 34 -> 
       RGBColor[0.9, 0.9, 0.9], 35 -> RGBColor[0.9, 0.9, 0.9], 36 -> 
       RGBColor[0.9, 0.9, 0.9], 37 -> RGBColor[0.9, 0.9, 0.9], 38 -> 
       RGBColor[0.9, 0.9, 0.9], 39 -> RGBColor[0.9, 0.9, 0.9], 40 -> 
       RGBColor[0.9, 0.9, 0.9], 41 -> RGBColor[0.9, 0.9, 0.9], 42 -> 
       RGBColor[0.9, 0.9, 0.9], 43 -> RGBColor[0.9, 0.9, 0.9], 44 -> 
       RGBColor[0.9, 0.9, 0.9], 45 -> RGBColor[0.9, 0.9, 0.9], 46 -> 
       RGBColor[0.9, 0.9, 0.9], 47 -> RGBColor[0.9, 0.9, 0.9], 48 -> 
       RGBColor[0.9, 0.9, 0.9], 49 -> RGBColor[0.9, 0.9, 0.9], 50 -> 
       RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.8952904336438828`*^9, {3.8952908331116657`*^9, 3.8952908350456133`*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2826bf72-81e8-4535-98c9-e625ab122293"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-point interactions", "Section",
 CellChangeTimes->{{3.895290791369274*^9, 
  3.895290794404064*^9}},ExpressionUUID->"9a575e79-2c01-43e8-9515-\
e88d4faf5ece"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Yukawas", " ", "SFF"}], ",", " ", "VFF", ",", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"Scalar", " ", "Potential", " ", "SSS"}], ",", " ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"Triple", " ", "gauge", " ", "VVV"}], ",", " ", "SVV"}], " ", 
  "*)"}]], "Input",ExpressionUUID->"5380c3de-6483-45e8-8a13-bfabbd491e36"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"threepoint", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"ResultsUV", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "3"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "threepoint", "]"}]}], "Input",
 CellChangeTimes->{{3.8952898822782993`*^9, 3.895289925410281*^9}, {
  3.8952899778832293`*^9, 3.895289984151493*^9}, {3.89529004163778*^9, 
  3.8952901376095047`*^9}, {3.895290319892811*^9, 3.895290323902405*^9}, {
  3.89529092228008*^9, 3.895290957246695*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5cd4adb2-9698-427d-9d50-c93f3c011d33"],

Cell[BoxData["988"], "Output",
 CellChangeTimes->{3.895289984605694*^9, 3.895290140516765*^9, 
  3.895290964674076*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"15fdc40e-e4a2-4ae3-b99b-3925774c77b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "R"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "43075c87-34e9-4e68-8ab0-56dc4c034676"],
 " interactions "
}], "Subsection",
 CellChangeTimes->{{3.8952911442639523`*^9, 3.8952911590278893`*^9}, 
   3.895291203960643*^9, 
   3.895291300066271*^9},ExpressionUUID->"453c88d5-34c5-48e0-8981-\
caaf9749545c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"termsNR", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"threepoint", ",", 
     RowBox[{
      RowBox[{"ContainsAny", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "labelNR"}], "]"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", "All", " ", "*)"}], " ", 
  RowBox[{
   RowBox[{"PrintOperatorTable", "[", 
    RowBox[{"UV", ",", "termsNR"}], "]"}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.8952909671992397`*^9, 3.895290975262643*^9}, {
  3.8952910618160048`*^9, 3.8952910899798937`*^9}, {3.895291215130979*^9, 
  3.8952912169669867`*^9}, {3.895291312241194*^9, 
  3.895291312396696*^9}},ExpressionUUID->"dbe474f2-a19d-4e56-a022-\
26e66c14561d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubsuperscriptBox["\[ScriptCapitalL]", "FFS", 
    SubscriptBox["N", "R"]], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"termsNR", ",", 
      RowBox[{
       RowBox[{"ContainsAny", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "labelscalars"}], "]"}], 
       "&"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"PrintOperatorTable", "[", 
    RowBox[{"UV", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952912301733513`*^9, 3.89529127208751*^9}, {
  3.895303187498538*^9, 3.895303192290638*^9}, {3.895303295613493*^9, 
  3.895303327354124*^9}},ExpressionUUID->"e689d48f-ce0b-40c0-aff2-\
7395472a495d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"#\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Operator\"\>"},
         {"\<\"type\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox["\<\"Dim.\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Self\"\>"},
         {"\<\"conj.?\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"operators\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"terms\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Repeated\"\>"},
         {"\<\"fields\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Permutation\"\>"},
         {"\<\"symmetry\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {"324", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1  L\\)]\\)*\"", 
       "\"NR\"", "\"\[Zeta]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"373", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7  L\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(7\\)]\\)\""},
      
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"455", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  L\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)\""},
      
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"507", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"544", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"596", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)*\"", 
       "\"NR\"", "\"\[CapitalXi]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"686", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)*\"", 
       "\"NR\"", "\"\[ScriptCapitalS]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"713", 
     TemplateBox[{
      "  ", "\"  \"", "\"\[Zeta]*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"730", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(7\\)]\\)*\"", "\"NR\"",
        "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"741", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)*\"", "\"NR\"",
        "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"754", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)*\"", "\"u\"", 
       "\"NR\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"757", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(2\\)]\\)*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"766", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)*\"", "\"d\"", 
       "\"NR\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"772", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(1\\)]\\)*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"787", 
     TemplateBox[{"  ", "\"  \"", "\"NR*\"", "\"L\"", "\"\[CurlyPhi]\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"790", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \\(1\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"791", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", "\"\[CurlyPhi]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"792", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalXi]\\), \\(1\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"823", 
     TemplateBox[{
      "  ", "\"  \"", "\"Q*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalPi]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"909", 
     TemplateBox[{
      "  ", "\"  \"", "\"e\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"932", 
     TemplateBox[{"  ", "\"  \"", "\"NR\"", "\"NR\"", "\"\[ScriptCapitalS]\""},
      "RowWithSeparators"], "4", "False", "6", "1", "\<\"NR\"\>", 
     TemplateBox[{"\[ThinSpace]", "\" \"", 
       GraphicsBox[
        TagBox[
         RasterBox[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBbCBOamKOsVEOM5DJA8SiQAxSyMDQ
YM8wpOjB4AZsNC53Usu/tDJn1J2j7hx156g7B6s7Bxs9GNxAPA0AJx7EKQ==

          "], {{0, 12.}, {21., 0}}, {0., 1.}, ColorFunction -> GrayLevel], 
         BoxForm`ImageTag[
         "Real32", ColorSpace -> "Grayscale", Interleaving -> False, 
          Magnification -> Automatic], Selectable -> False], DefaultBaseStyle -> 
        "ImageGraphics", ImageSizeRaw -> {21., 12.}, 
        PlotRange -> {{0, 21.}, {0, 12.}}, ImageSize -> {21, 12}]},
      "RowWithSeparators"]},
    {"933", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", "\"\[ScriptCapitalS]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"934", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalS]\\), \\(1\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"935", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", "\"\[CurlyPhi]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"936", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", "\"\[CapitalXi]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"937", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalXi]\\), \\(1\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> 
       RGBColor[0.9, 0.9, 0.9], 6 -> RGBColor[0.9, 0.9, 0.9], 7 -> 
       RGBColor[0.9, 0.9, 0.9], 8 -> RGBColor[0.9, 0.9, 0.9], 9 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9], 6 -> 
       RGBColor[0.9, 0.9, 0.9], 7 -> RGBColor[0.9, 0.9, 0.9], 8 -> 
       RGBColor[0.9, 0.9, 0.9], 9 -> RGBColor[0.9, 0.9, 0.9], 10 -> 
       RGBColor[0.9, 0.9, 0.9], 11 -> RGBColor[0.9, 0.9, 0.9], 12 -> 
       RGBColor[0.9, 0.9, 0.9], 13 -> RGBColor[0.9, 0.9, 0.9], 14 -> 
       RGBColor[0.9, 0.9, 0.9], 15 -> RGBColor[0.9, 0.9, 0.9], 16 -> 
       RGBColor[0.9, 0.9, 0.9], 17 -> RGBColor[0.9, 0.9, 0.9], 18 -> 
       RGBColor[0.9, 0.9, 0.9], 19 -> RGBColor[0.9, 0.9, 0.9], 20 -> 
       RGBColor[0.9, 0.9, 0.9], 21 -> RGBColor[0.9, 0.9, 0.9], 22 -> 
       RGBColor[0.9, 0.9, 0.9], 23 -> RGBColor[0.9, 0.9, 0.9], 24 -> 
       RGBColor[0.9, 0.9, 0.9], 25 -> RGBColor[0.9, 0.9, 0.9], 26 -> 
       RGBColor[0.9, 0.9, 0.9], 27 -> RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.8952912704762383`*^9, 3.895291272801881*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"4785d4bb-46ff-4f4c-8eb5-08511ab3bf15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubsuperscriptBox["\[ScriptCapitalL]", "FFV", 
    SubscriptBox["N", "R"]], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"termsNR", ",", 
      RowBox[{
       RowBox[{"ContainsAny", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "labelvectors"}], "]"}], 
       "&"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"PrintOperatorTable", "[", 
    RowBox[{"UV", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.895291262942189*^9, 3.895291268964507*^9}, {
  3.895303285164859*^9, 3.895303286215873*^9}, {3.895303318792718*^9, 
  3.895303324493637*^9}},ExpressionUUID->"59f3dd0a-d0d5-4fa3-892e-\
6be8c50dc5be"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"#\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Operator\"\>"},
         {"\<\"type\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox["\<\"Dim.\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Self\"\>"},
         {"\<\"conj.?\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"operators\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"terms\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Repeated\"\>"},
         {"\<\"fields\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Permutation\"\>"},
         {"\<\"symmetry\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {"178", 
     TemplateBox[{
      "  ", "\"  \"", "\"\[Chi]*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"196", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(5\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"215", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(1\\)]\\)*\"", 
       "\"Q\"", "\"NR\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"221", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(1\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"236", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(2\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"248", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"265", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(3\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(3  L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"303", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2  R\\)]\\)*\"", 
       "\"NR\"", "\"\[Chi]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"429", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(5\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"483", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalQ]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"526", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"563", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(2\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"615", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)*\"", 
       "\"NR\"", "\"\[ScriptCapitalW]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"634", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(3  R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(3\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"699", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)*\"", 
       "\"NR\"", "\"\[ScriptCapitalB]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"785", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", "\"e\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"789", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", "\"NR\"", "\"\[ScriptCapitalB]\""},
      "RowWithSeparators"], "4", "True", "9", "1", "", ""},
    {"793", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"794", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"795", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalW]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"845", 
     TemplateBox[{
      "  ", "\"  \"", "\"d*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"864", 
     TemplateBox[{
      "  ", "\"  \"", "\"u*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(2\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"918", 
     TemplateBox[{
      "  ", "\"  \"", "\"L\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"938", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)\"", 
       "\"\[ScriptCapitalB]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"939", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalB]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"940", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"941", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)\"", 
       "\"\[ScriptCapitalW]\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"942", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalW]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> 
       RGBColor[0.9, 0.9, 0.9], 6 -> RGBColor[0.9, 0.9, 0.9], 7 -> 
       RGBColor[0.9, 0.9, 0.9], 8 -> RGBColor[0.9, 0.9, 0.9], 9 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9], 6 -> 
       RGBColor[0.9, 0.9, 0.9], 7 -> RGBColor[0.9, 0.9, 0.9], 8 -> 
       RGBColor[0.9, 0.9, 0.9], 9 -> RGBColor[0.9, 0.9, 0.9], 10 -> 
       RGBColor[0.9, 0.9, 0.9], 11 -> RGBColor[0.9, 0.9, 0.9], 12 -> 
       RGBColor[0.9, 0.9, 0.9], 13 -> RGBColor[0.9, 0.9, 0.9], 14 -> 
       RGBColor[0.9, 0.9, 0.9], 15 -> RGBColor[0.9, 0.9, 0.9], 16 -> 
       RGBColor[0.9, 0.9, 0.9], 17 -> RGBColor[0.9, 0.9, 0.9], 18 -> 
       RGBColor[0.9, 0.9, 0.9], 19 -> RGBColor[0.9, 0.9, 0.9], 20 -> 
       RGBColor[0.9, 0.9, 0.9], 21 -> RGBColor[0.9, 0.9, 0.9], 22 -> 
       RGBColor[0.9, 0.9, 0.9], 23 -> RGBColor[0.9, 0.9, 0.9], 24 -> 
       RGBColor[0.9, 0.9, 0.9], 25 -> RGBColor[0.9, 0.9, 0.9], 26 -> 
       RGBColor[0.9, 0.9, 0.9], 27 -> RGBColor[0.9, 0.9, 0.9], 28 -> 
       RGBColor[0.9, 0.9, 0.9], 29 -> RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8952912799707527`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"8a08bf73-7121-4ca6-805b-805abd68d1e3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalU]", "1"], " "}], TraditionalForm]],
  ExpressionUUID->"f177da8d-bba8-4db5-a65c-2b5e0c6bebb4"],
 " interactions"
}], "Subsection",
 CellChangeTimes->{{3.887870064010325*^9, 3.887870083357826*^9}, {
  3.8952939306339293`*^9, 
  3.895293947911989*^9}},ExpressionUUID->"6c185e2d-5027-4e68-91ef-\
03f9c34f6d93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Label", " ", 
    SubscriptBox["\[ScriptCapitalU]", "1"]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"newU1", "/.", "listvec"}]}]], "Input",
 CellChangeTimes->{{3.895293965931015*^9, 3.8952939790577717`*^9}, {
  3.8953030029274263`*^9, 
  3.895303015094921*^9}},ExpressionUUID->"a4745c67-2852-419c-89a1-\
b9f605ecb822"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{3.8952939794249763`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"feebbd8b-0e95-4e79-94e9-633e4111b7a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsU1", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"threepoint", ",", 
     RowBox[{
      RowBox[{"ContainsAny", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", 
          RowBox[{"-", "50"}]}], "}"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895293954353322*^9, 3.895294010090228*^9}, 
   3.895301515172014*^9, {3.895301580780025*^9, 3.895301605027437*^9}, {
   3.895301659706004*^9, 3.895301665157577*^9}, {3.895302543786628*^9, 
   3.895302578007722*^9}, {3.895302644691317*^9, 3.895302654525115*^9}, {
   3.895302718946759*^9, 3.895302743438442*^9}, {3.895302888071993*^9, 
   3.8953028905153913`*^9}, {3.895302993639174*^9, 3.895302994101821*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"6767b470-c823-461d-9fc1-327b8854c8eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalL]", "mixed", 
     SubscriptBox["\[ScriptCapitalU]", "1"]], " ", "Lagrangian", " ", "terms",
     " ", "including", " ", "light", " ", "fields"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"termsU1", ",", 
      RowBox[{
       RowBox[{"ContainsAny", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{"labelSM", ",", "labelNR"}], "]"}]}], "]"}], "&"}]}], "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"PrintOperatorTable", "[", 
    RowBox[{"UV", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8953028965829077`*^9, 3.8953029739679747`*^9}, {
  3.895303025524104*^9, 
  3.8953030427455263`*^9}},ExpressionUUID->"b18c69dd-171a-4c66-9191-\
bfa9bdc1b85c"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"#\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Operator\"\>"},
         {"\<\"type\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox["\<\"Dim.\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Self\"\>"},
         {"\<\"conj.?\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"operators\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"terms\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Repeated\"\>"},
         {"\<\"fields\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Permutation\"\>"},
         {"\<\"symmetry\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {"243", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"u\"", "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"244", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"d\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"245", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"Q\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"246", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"e\"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"247", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"L\"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"248", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)*\"", 
       "\"NR\"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"406", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  L\\)]\\)*\"", 
       "\"L\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"526", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(R\\)]\\)*\"", 
       "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"845", 
     TemplateBox[{
      "  ", "\"  \"", "\"d*\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"852", 
     TemplateBox[{
      "  ", "\"  \"", "\"d*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"880", 
     TemplateBox[{
      "  ", "\"  \"", "\"u\"", 
       "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"890", 
     TemplateBox[{
      "  ", "\"  \"", "\"d\"", 
       "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"904", 
     TemplateBox[{
      "  ", "\"  \"", "\"Q\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalU]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> 
       RGBColor[0.9, 0.9, 0.9], 6 -> RGBColor[0.9, 0.9, 0.9], 7 -> 
       RGBColor[0.9, 0.9, 0.9], 8 -> RGBColor[0.9, 0.9, 0.9], 9 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9], 6 -> 
       RGBColor[0.9, 0.9, 0.9], 7 -> RGBColor[0.9, 0.9, 0.9], 8 -> 
       RGBColor[0.9, 0.9, 0.9], 9 -> RGBColor[0.9, 0.9, 0.9], 10 -> 
       RGBColor[0.9, 0.9, 0.9], 11 -> RGBColor[0.9, 0.9, 0.9], 12 -> 
       RGBColor[0.9, 0.9, 0.9], 13 -> RGBColor[0.9, 0.9, 0.9], 14 -> 
       RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8953029746293993`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"79a3525c-5116-4785-b849-be688f5ac644"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrintOperatorTable", "[", 
   RowBox[{"UV", ",", "termsU1"}], "]"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"All", " ", "3"}], "-", 
    RowBox[{"point", " ", "interactions", " ", "for", " ", 
     SubscriptBox["\[ScriptCapitalU]", "1"]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.895303151451326*^9, 3.895303158770949*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"e1378f9c-97c5-4fda-bac0-31bc41258f67"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", "1"], TraditionalForm]],ExpressionUUID->
  "3b9f9265-0f81-48d7-a18e-22f0df7d28fa"],
 "  interactions"
}], "Subsection",
 CellChangeTimes->{{3.887870064010325*^9, 3.887870083357826*^9}, {
  3.89529393957765*^9, 
  3.89529394970634*^9}},ExpressionUUID->"8433657d-692d-411c-b8f4-\
59a7f2ef0950"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Label", " ", 
    SubscriptBox["\[ScriptCapitalL]", "1"]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"L1", "/.", "listvec"}]}]], "Input",
 CellChangeTimes->{{3.895293965931015*^9, 3.8952939790577717`*^9}, {
  3.8953030029274263`*^9, 3.895303015094921*^9}, {3.89530305734472*^9, 
  3.895303064934739*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"3ada9625-d059-4cb1-94b3-21fa4cdea174"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{3.8952939794249763`*^9, 3.895303066479617*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"f233b889-94bb-4cd8-af14-1208b5ecb9b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsL1", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"threepoint", ",", 
     RowBox[{
      RowBox[{"ContainsAny", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"48", ",", 
          RowBox[{"-", "48"}]}], "}"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895293954353322*^9, 3.895294010090228*^9}, 
   3.895301515172014*^9, {3.895301580780025*^9, 3.895301605027437*^9}, {
   3.895301659706004*^9, 3.895301665157577*^9}, {3.895302543786628*^9, 
   3.895302578007722*^9}, {3.895302644691317*^9, 3.895302654525115*^9}, {
   3.895302718946759*^9, 3.895302743438442*^9}, {3.895302888071993*^9, 
   3.8953028905153913`*^9}, {3.895302993639174*^9, 3.895302994101821*^9}, {
   3.895303068692768*^9, 3.8953030749386177`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"1abc22c7-2224-4c20-8b4a-686ed34b3890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalL]", "mixed", 
     SubscriptBox["\[ScriptCapitalL]", "1"]], " ", "Lagrangian", " ", "terms",
     " ", "including", " ", "light", " ", "fields"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"termsL1", ",", 
      RowBox[{
       RowBox[{"ContainsAny", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{"labelSM", ",", "labelNR"}], "]"}]}], "]"}], "&"}]}], "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"PrintOperatorTable", "[", 
    RowBox[{"UV", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8953028965829077`*^9, 3.8953029739679747`*^9}, {
  3.895303025524104*^9, 3.8953030427455263`*^9}, {3.895303077207749*^9, 
  3.8953030839589787`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"c9bf6301-074d-4f03-956c-d930a7ef0911"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"#\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Operator\"\>"},
         {"\<\"type\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox["\<\"Dim.\"\>",
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Self\"\>"},
         {"\<\"conj.?\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"operators\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Number of\"\>"},
         {"\<\"terms\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Repeated\"\>"},
         {"\<\"fields\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]], 
     StyleBox[
      TagBox[GridBox[{
         {"\<\"Permutation\"\>"},
         {"\<\"symmetry\"\>"}
        },
        DefaultBaseStyle->"Column",
        GridBoxAlignment->{"Columns" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Column"],
      StripOnInput->False,
      LineColor->RGBColor[
        Rational[2, 3], 0, 0],
      FrontFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      BackFaceColor->RGBColor[
        Rational[2, 3], 0, 0],
      GraphicsColor->RGBColor[
        Rational[2, 3], 0, 0],
      FontFamily->"Consolas",
      FontWeight->Bold,
      FontColor->RGBColor[
        Rational[2, 3], 0, 0]]},
    {"276", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(2  L\\)]\\)*\"", 
       "\"Q\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"388", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(7  R\\)]\\)*\"", 
       "\"u\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"477", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)*\"", 
       "\"d\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"542", 
     TemplateBox[{
      "  ", "\"  \"", "\"\\!\\(\\*SubscriptBox[\\(U\\), \\(L\\)]\\)*\"", 
       "\"Q\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"594", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(L\\)]\\)*\"", 
       "\"L\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"657", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)*\"", 
       "\"e\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"684", 
     TemplateBox[{
      "  ", "\"  \"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(L\\)]\\)*\"", 
       "\"L\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"794", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"806", 
     TemplateBox[{
      "  ", "\"  \"", "\"L*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"809", 
     TemplateBox[{
      "  ", "\"  \"", "\"L*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(1  L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"813", 
     TemplateBox[{
      "  ", "\"  \"", "\"e*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(3  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"837", 
     TemplateBox[{
      "  ", "\"  \"", "\"Q*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"840", 
     TemplateBox[{
      "  ", "\"  \"", "\"Q*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(1  L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"856", 
     TemplateBox[{
      "  ", "\"  \"", "\"d*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(5  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"873", 
     TemplateBox[{
      "  ", "\"  \"", "\"u*\"", 
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1  R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"918", 
     TemplateBox[{
      "  ", "\"  \"", "\"L\"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "9", "1", "", ""},
    {"923", 
     TemplateBox[{
      "  ", "\"  \"", "\"L\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalN]\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"926", 
     TemplateBox[{
      "  ", "\"  \"", "\"L\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \\(R\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""},
    {"940", 
     TemplateBox[{
      "  ", "\"  \"", "\"NR\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(1  L\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[ScriptCapitalL]\\), \\(1\\)]\\)\""},
      "RowWithSeparators"], "4", "False", "3", "1", "", ""}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {None, {
        RGBColor[0.975, 0.975, 0.975], None}}},
   GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> RGBColor[0.9, 0.9, 0.9], 3 -> 
       RGBColor[0.9, 0.9, 0.9], 4 -> RGBColor[0.9, 0.9, 0.9], 5 -> 
       RGBColor[0.9, 0.9, 0.9], 6 -> RGBColor[0.9, 0.9, 0.9], 7 -> 
       RGBColor[0.9, 0.9, 0.9], 8 -> RGBColor[0.9, 0.9, 0.9], 9 -> {
         GrayLevel[0], 
         Thickness[Large]}}, "RowsIndexed" -> {1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 2 -> GrayLevel[0], -1 -> {
         GrayLevel[0], 
         Thickness[Large]}, 3 -> RGBColor[0.9, 0.9, 0.9], 4 -> 
       RGBColor[0.9, 0.9, 0.9], 5 -> RGBColor[0.9, 0.9, 0.9], 6 -> 
       RGBColor[0.9, 0.9, 0.9], 7 -> RGBColor[0.9, 0.9, 0.9], 8 -> 
       RGBColor[0.9, 0.9, 0.9], 9 -> RGBColor[0.9, 0.9, 0.9], 10 -> 
       RGBColor[0.9, 0.9, 0.9], 11 -> RGBColor[0.9, 0.9, 0.9], 12 -> 
       RGBColor[0.9, 0.9, 0.9], 13 -> RGBColor[0.9, 0.9, 0.9], 14 -> 
       RGBColor[0.9, 0.9, 0.9], 15 -> RGBColor[0.9, 0.9, 0.9], 16 -> 
       RGBColor[0.9, 0.9, 0.9], 17 -> RGBColor[0.9, 0.9, 0.9], 18 -> 
       RGBColor[0.9, 0.9, 0.9], 19 -> RGBColor[0.9, 0.9, 0.9], 20 -> 
       RGBColor[0.9, 0.9, 0.9]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8953030862142*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"047c0663-d37a-4617-989a-6d8c22525e30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrintOperatorTable", "[", 
   RowBox[{"UV", ",", "termsL1"}], "]"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"All", " ", "3"}], "-", 
    RowBox[{"point", " ", "interactions", " ", "for", " ", 
     SubscriptBox["\[ScriptCapitalL]", "1"]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.895303101057946*^9, 3.8953031421423397`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"9d80395f-ad02-45b9-ad93-7e0545369d42"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-point interactions", "Section",
 CellChangeTimes->{{3.895290910754826*^9, 
  3.8952909134278507`*^9}},ExpressionUUID->"9fa8b0fe-e548-4aa8-8b81-\
aa4df97472fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Scalar", " ", "potential", " ", "SSSS"}], ",", " ", 
    RowBox[{"Quartic", " ", "gauge", " ", "VVVV"}], ",", " ", 
    RowBox[{"Scalar", "-", 
     RowBox[{"vector", " ", "SSVV"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"ResultsUV", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "4"}], "&"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8952899928593283`*^9, 3.895289997237315*^9}, {
  3.895290281932961*^9, 3.895290328497192*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"95062335-6ba3-4b32-965f-dfad57d33aa0"],

Cell[BoxData["1296"], "Output",
 CellChangeTimes->{3.895289997925087*^9, 3.895290344828651*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"ad10143e-620d-40d5-ad55-85712b5b4c51"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1386, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ec9abf1b-37f4-4a6d-bb86-306f3d4115f8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 215, 4, 29, "Input",ExpressionUUID->"652a039c-3287-40fd-a615-8ccd121f1e69"],
Cell[CellGroupData[{
Cell[798, 28, 294, 5, 29, "Input",ExpressionUUID->"5f393ba5-db34-4b26-8d4c-617cabe930b8"],
Cell[CellGroupData[{
Cell[1117, 37, 84021, 1405, 144, "Print",ExpressionUUID->"deff3041-d397-49a6-9d96-a59ce570376a"],
Cell[85141, 1444, 2653, 57, 124, "Print",ExpressionUUID->"4066009e-2f90-4a11-862b-9cc2ce0c1798"],
Cell[87797, 1503, 649, 15, 22, "Print",ExpressionUUID->"c645a5b9-66c8-4231-a762-d17a0358d741"],
Cell[88449, 1520, 6377, 192, 70, "Print",ExpressionUUID->"14652190-9ec0-42f5-a09f-a35b9863a3bc"],
Cell[94829, 1714, 771, 16, 58, "Print",ExpressionUUID->"71f64818-37ed-4810-b3c2-ce1297a3d58b"],
Cell[95603, 1732, 953, 26, 32, "Print",ExpressionUUID->"f9d1c91a-68af-4db2-9914-f0af1ca46464"],
Cell[96559, 1760, 695, 15, 41, "Print",ExpressionUUID->"331ffd61-4e1a-4e83-b125-16ace0e9ecc7"],
Cell[97257, 1777, 1220, 33, 32, "Print",ExpressionUUID->"1023167d-453c-498a-893b-0edb3a7ef0c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98526, 1816, 156, 3, 98, "Title",ExpressionUUID->"4cdffa39-a4ff-4ab4-8bea-5126ef344309"],
Cell[98685, 1821, 443, 11, 29, "Input",ExpressionUUID->"8971673b-ffa8-416b-8cf0-76bf0a1f731d"],
Cell[CellGroupData[{
Cell[99153, 1836, 164, 3, 69, "Chapter",ExpressionUUID->"1300af28-a19c-42c9-953f-232cc6000f23"],
Cell[CellGroupData[{
Cell[99342, 1843, 392, 11, 68, "Section",ExpressionUUID->"ada7a0e0-9242-4efe-aebd-baf4d3248742"],
Cell[99737, 1856, 5212, 117, 257, "Input",ExpressionUUID->"a6137348-5429-415c-9cdb-03febf04900a"]
}, Closed]],
Cell[CellGroupData[{
Cell[104986, 1978, 251, 4, 54, "Section",ExpressionUUID->"4a5106f6-fc4a-4072-bfb7-6e334bede28e"],
Cell[105240, 1984, 6624, 146, 319, "Input",ExpressionUUID->"b68582cb-e557-446f-a3a9-68aab6b7b40a"]
}, Closed]],
Cell[CellGroupData[{
Cell[111901, 2135, 313, 5, 54, "Section",ExpressionUUID->"f1090e3d-76e4-471a-8e6f-72416f672c24"],
Cell[112217, 2142, 10432, 272, 690, "Input",ExpressionUUID->"082a0292-0b95-423a-8af2-5b50478d9d99"]
}, Closed]],
Cell[CellGroupData[{
Cell[122686, 2419, 357, 6, 54, "Section",ExpressionUUID->"a72a4d9b-801b-4415-9ed7-d6ac3d0883b7"],
Cell[123046, 2427, 6494, 144, 298, "Input",ExpressionUUID->"3b82c082-2bfb-411e-af40-b3df78df2e68"],
Cell[129543, 2573, 707, 16, 51, "Input",ExpressionUUID->"81a31a4f-7177-4729-97c7-bfa3b031029c"]
}, Closed]],
Cell[CellGroupData[{
Cell[130287, 2594, 163, 3, 54, "Section",ExpressionUUID->"54281dfa-b655-44c0-a344-5c68221661b7"],
Cell[130453, 2599, 2285, 65, 154, "Input",ExpressionUUID->"a2313ae5-9a24-4f89-8ecd-68b244bd33e8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132787, 2670, 204, 4, 69, "Chapter",ExpressionUUID->"b825cf69-6d02-4904-805a-a1588d3b03ec"],
Cell[132994, 2676, 309, 7, 51, "Input",ExpressionUUID->"9611b46c-0bb3-40e4-8b81-4c961c6baaf3"],
Cell[CellGroupData[{
Cell[133328, 2687, 1310, 29, 51, "Input",ExpressionUUID->"a0cab7e3-a816-47a1-aa5b-8a928f3a32e7"],
Cell[CellGroupData[{
Cell[134663, 2720, 953, 23, 41, "Print",ExpressionUUID->"f5f33e0f-ae45-4e98-9060-dda0174500eb"],
Cell[135619, 2745, 575, 12, 41, "Print",ExpressionUUID->"84754736-7e40-44da-8e1d-64e8b5d8f789"],
Cell[136197, 2759, 3066, 87, 133, "Print",ExpressionUUID->"e6385f2b-c046-4571-87b5-42a052a3bb2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139312, 2852, 214, 3, 29, "Input",ExpressionUUID->"e16e45d4-7709-48b5-a408-758beffdbce2"],
Cell[139529, 2857, 381, 5, 33, "Output",ExpressionUUID->"88e87ce7-9994-4f6c-951b-a9cd1f70c5f2"]
}, Open  ]],
Cell[139925, 2865, 2395, 55, 72, "Input",ExpressionUUID->"7c71d95d-5ccf-4267-8b25-579cddc171a6"],
Cell[CellGroupData[{
Cell[142345, 2924, 373, 9, 51, "Input",ExpressionUUID->"b3285fec-631b-4342-a3bb-d82f24c58202"],
Cell[142721, 2935, 180, 3, 33, "Output",ExpressionUUID->"53feb960-1cfa-49e6-afa0-cfd654447188"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142938, 2943, 155, 3, 68, "Section",ExpressionUUID->"f1c94167-eca3-4103-93b7-84f92a190410"],
Cell[CellGroupData[{
Cell[143118, 2950, 758, 18, 71, "Input",ExpressionUUID->"7ca911c1-1cf6-40a3-a999-d040ad9caf80"],
Cell[143879, 2970, 209, 4, 33, "Output",ExpressionUUID->"0cd65e8e-bcb9-4d70-92ab-a34c48f1766b"],
Cell[144091, 2976, 24661, 603, 1310, "Output",ExpressionUUID->"2826bf72-81e8-4535-98c9-e625ab122293"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[168801, 3585, 165, 3, 54, "Section",ExpressionUUID->"9a575e79-2c01-43e8-9515-e88d4faf5ece"],
Cell[168969, 3590, 381, 8, 71, "Input",ExpressionUUID->"5380c3de-6483-45e8-8a13-bfabbd491e36"],
Cell[CellGroupData[{
Cell[169375, 3602, 722, 17, 51, "Input",ExpressionUUID->"5cd4adb2-9698-427d-9d50-c93f3c011d33"],
Cell[170100, 3621, 202, 4, 33, "Output",ExpressionUUID->"15fdc40e-e4a2-4ae3-b99b-3925774c77b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170339, 3630, 394, 11, 54, "Subsection",ExpressionUUID->"453c88d5-34c5-48e0-8981-caaf9749545c"],
Cell[170736, 3643, 770, 20, 51, "Input",ExpressionUUID->"dbe474f2-a19d-4e56-a022-26e66c14561d"],
Cell[CellGroupData[{
Cell[171531, 3667, 777, 20, 73, "Input",ExpressionUUID->"e689d48f-ce0b-40c0-aff2-7395472a495d"],
Cell[172311, 3689, 13492, 356, 719, "Output",ExpressionUUID->"4785d4bb-46ff-4f4c-8eb5-08511ab3bf15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185840, 4050, 776, 20, 73, "Input",ExpressionUUID->"59f3dd0a-d0d5-4fa3-892e-6be8c50dc5be"],
Cell[186619, 4072, 13755, 365, 767, "Output",ExpressionUUID->"8a08bf73-7121-4ca6-805b-805abd68d1e3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200423, 4443, 394, 11, 38, "Subsection",ExpressionUUID->"6c185e2d-5027-4e68-91ef-03f9c34f6d93"],
Cell[CellGroupData[{
Cell[200842, 4458, 386, 10, 51, "Input",ExpressionUUID->"a4745c67-2852-419c-89a1-b9f605ecb822"],
Cell[201231, 4470, 156, 3, 33, "Output",ExpressionUUID->"feebbd8b-0e95-4e79-94e9-633e4111b7a1"]
}, Open  ]],
Cell[201402, 4476, 906, 21, 29, "Input",ExpressionUUID->"6767b470-c823-461d-9fc1-327b8854c8eb"],
Cell[CellGroupData[{
Cell[202333, 4501, 925, 25, 73, "Input",ExpressionUUID->"b18c69dd-171a-4c66-9191-bfa9bdc1b85c"],
Cell[203261, 4528, 9790, 275, 392, "Output",ExpressionUUID->"79a3525c-5116-4785-b849-be688f5ac644"]
}, Open  ]],
Cell[213066, 4806, 468, 11, 29, "Input",ExpressionUUID->"e1378f9c-97c5-4fda-bac0-31bc41258f67"]
}, Closed]],
Cell[CellGroupData[{
Cell[213571, 4822, 371, 10, 38, "Subsection",ExpressionUUID->"8433657d-692d-411c-b8f4-59a7f2ef0950"],
Cell[CellGroupData[{
Cell[213967, 4836, 454, 11, 51, "Input",ExpressionUUID->"3ada9625-d059-4cb1-94b3-21fa4cdea174"],
Cell[214424, 4849, 178, 3, 33, "Output",ExpressionUUID->"f233b889-94bb-4cd8-af14-1208b5ecb9b3"]
}, Open  ]],
Cell[214617, 4855, 958, 22, 29, "Input",ExpressionUUID->"1abc22c7-2224-4c20-8b4a-686ed34b3890"],
Cell[CellGroupData[{
Cell[215600, 4881, 999, 26, 73, "Input",ExpressionUUID->"c9bf6301-074d-4f03-956c-d930a7ef0911"],
Cell[216602, 4909, 11656, 315, 542, "Output",ExpressionUUID->"047c0663-d37a-4617-989a-6d8c22525e30"]
}, Open  ]],
Cell[228273, 5227, 470, 11, 29, "Input",ExpressionUUID->"9d80395f-ad02-45b9-ad93-7e0545369d42"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228792, 5244, 167, 3, 68, "Section",ExpressionUUID->"9fa8b0fe-e548-4aa8-8b81-aa4df97472fa"],
Cell[CellGroupData[{
Cell[228984, 5251, 839, 22, 71, "Input",ExpressionUUID->"95062335-6ba3-4b32-965f-dfad57d33aa0"],
Cell[229826, 5275, 174, 2, 33, "Output",ExpressionUUID->"ad10143e-620d-40d5-ad55-85712b5b4c51"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


